Spectroscopic study of red giants in the Kepler field with asteroseismologically established evolutionary status and stellar parameters

Thanks to the recent very high-precision photometry of red giants from satellites such as Kepler, precise mass and radius values as well as accurate information of evolutionary stages are already established by asteroseismic approach for a large number of G-K giants. Based on the high-dispersion spectra of selected such 55 red giants in the Kepler field with precisely known seismic parameters (among which parallaxes are available for 9 stars), we checked the accuracy of the determination method of stellar parameters previously applied to many red giants by Takeda et al. (2008, PASJ, 60, 781), since it may be possible to discriminate their complex evolutionary status by using the surface gravity vs. mass diagram. We confirmed that our spectroscopic gravity and the seismic gravity satisfactorily agree with each other (to within ~0.1 dex) without any systematic difference. However, the mass values of He-burning red clump giants derived from stellar evolutionary tracks (~2-3 Msun) were found to be markedly larger by ~50% compared to the seismic values (~1-2 Msun) though such discrepancy is not seen for normal giants in the H-burning phase, which reflects the difficulty of mass determination from intricately overlapping tracks on the luminosity vs. effective temperature diagram. This consequence implies that the mass results of many red giants in the clump region determined by Takeda et al. (2008) are likely to be significantly overestimated. We also compare our spectroscopically established parameters with recent literature values, and further discuss the prospect of distinguishing the evolutionary status of red giants based on the conventional (i.e., non-seismic) approach.

==> anc/ReadMe.txt <==
Keywords: stars: abundances - stars: atmospheres - stars: evolution - 
stars: late-type - stars: oscillations

Abstract:

The following files in this directory constitute the online materials for 
the paper "Spectroscopic study of red giants in the Kepler field with astero-
seismologically established evolutionary status and stellar parameters 
(Y. Takeda and A. Tajitsu)", which summarize the basic data of our analysis 
for each of the program stars: The equivalent widths of Fe lines along 
with the resulting Fe abundances for determininations of atmospheric parameters 
(tableE1.dat), and the detailed results of spectrum-fitting analysis in the 
6080-6089A region for deriving the projected rotational velocities (tableE2.dat).

File Summary:
--------------------------------------------------------------------------
FileName     Lrecl Records Explanations
--------------------------------------------------------------------------
ReadMe.txt    ...    ...   This file
tableE1.dat   670    294   EWs of Fe I/Fe II lines and corresponding Fe abundances 
tableE2.dat   131     58   Broadening velocities and abundances from 6080-6089A fit
--------------------------------------------------------------------------

Description: "tableE1.dat"
--------------------------------------------------------------------------
The basic atomic data, the equivalent widths, and the resulting Fe 
abundances (corresponding to the final parameters) are presented here 
for each of the Fe I and Fe II lines, which were used to determinine 
Teff, log g, vt, and [Fe/H] for each spectrum of different phase. 
The logarithmic Fe abundances [log_eps(Fe)] are expressed in the usual 
normalization of log_eps(H)=12.00.
Note that the first line is the header information. The 1-character code 
after the star designation (KIC number) indicates the source of the
spectrum: "s"-- SUBARU, "n" -- NOT, and "c" -- CFHT/TBL;
where the first (s) our own data while we used the published data 
by Thygesen et al. (2012) for the latter two (n and c). 
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE1.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-   4  I4    ---    num       line No. (cf. Takeda et al. 2005, PASJ, 57, 27)
   5-  10  F6.2  ---    ecode     element code (26.00 for Fe I, 26.01 for Fe II)
  11-  19  F9.3    A    lambda    line (air) wavelength
  20-  25  F6.3   eV    chi_low   excitation potential of the lower level
  26-  32  F7.3  dex    log_gf    log(gf) value 
  33-  38  F6.1   mA    W_lam     Fe line equivalent widths for KIC 01726211 (s)
  39-  43  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 01726211 (s)
  44-  49  F6.1   mA    W_lam     Fe line equivalent widths for KIC 02013502 (s)
  50-  54  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 02013502 (s)
  55-  60  F6.1   mA    W_lam     Fe line equivalent widths for KIC 02303367 (s)
  61-  65  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 02303367 (s)
  66-  71  F6.1   mA    W_lam     Fe line equivalent widths for KIC 02424934 (s)
  72-  76  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 02424934 (s)
  77-  82  F6.1   mA    W_lam     Fe line equivalent widths for KIC 02448225 (s)
  83-  87  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 02448225 (s)
  88-  93  F6.1   mA    W_lam     Fe line equivalent widths for KIC 02714397 (s)
  94-  98  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 02714397 (s)
  99- 104  F6.1   mA    W_lam     Fe line equivalent widths for KIC 03217051 (s)
 105- 109  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 03217051 (s)
 110- 115  F6.1   mA    W_lam     Fe line equivalent widths for KIC 03455760 (s)
 116- 120  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 03455760 (s)
 121- 126  F6.1   mA    W_lam     Fe line equivalent widths for KIC 03730953 (s)
 127- 131  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 03730953 (s)
 132- 137  F6.1   mA    W_lam     Fe line equivalent widths for KIC 03744043 (s)
 138- 142  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 03744043 (s)
 143- 148  F6.1   mA    W_lam     Fe line equivalent widths for KIC 03758458 (s)
 149- 153  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 03758458 (s)
 154- 159  F6.1   mA    W_lam     Fe line equivalent widths for KIC 04036007 (s)
 160- 164  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 04036007 (s)
 165- 170  F6.1   mA    W_lam     Fe line equivalent widths for KIC 04044238 (s)
 171- 175  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 04044238 (s)
 176- 181  F6.1   mA    W_lam     Fe line equivalent widths for KIC 04243623 (s)
 182- 186  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 04243623 (s)
 187- 192  F6.1   mA    W_lam     Fe line equivalent widths for KIC 04243796 (s)
 193- 197  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 04243796 (s)
 198- 203  F6.1   mA    W_lam     Fe line equivalent widths for KIC 04351319 (s)
 204- 208  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 04351319 (s)
 209- 214  F6.1   mA    W_lam     Fe line equivalent widths for KIC 04445711 (s)
 215- 219  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 04445711 (s)
 220- 225  F6.1   mA    W_lam     Fe line equivalent widths for KIC 04770846 (s)
 226- 230  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 04770846 (s)
 231- 236  F6.1   mA    W_lam     Fe line equivalent widths for KIC 04902641 (s)
 237- 241  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 04902641 (s)
 242- 247  F6.1   mA    W_lam     Fe line equivalent widths for KIC 04952717 (s)
 248- 252  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 04952717 (s)
 253- 258  F6.1   mA    W_lam     Fe line equivalent widths for KIC 05000307 (s)
 259- 263  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 05000307 (s)
 264- 269  F6.1   mA    W_lam     Fe line equivalent widths for KIC 05033245 (s)
 270- 274  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 05033245 (s)
 275- 280  F6.1   mA    W_lam     Fe line equivalent widths for KIC 05088362 (s)
 281- 285  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 05088362 (s)
 286- 291  F6.1   mA    W_lam     Fe line equivalent widths for KIC 05128171 (s)
 292- 296  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 05128171 (s)
 297- 302  F6.1   mA    W_lam     Fe line equivalent widths for KIC 05266416 (s)
 303- 307  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 05266416 (s)
 308- 313  F6.1   mA    W_lam     Fe line equivalent widths for KIC 05307747 (s)
 314- 318  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 05307747 (s)
 319- 324  F6.1   mA    W_lam     Fe line equivalent widths for KIC 05530598 (s)
 325- 329  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 05530598 (s)
 330- 335  F6.1   mA    W_lam     Fe line equivalent widths for KIC 05723165 (s)
 336- 340  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 05723165 (s)
 341- 346  F6.1   mA    W_lam     Fe line equivalent widths for KIC 05737655 (s)
 347- 351  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 05737655 (s)
 352- 357  F6.1   mA    W_lam     Fe line equivalent widths for KIC 05806522 (s)
 358- 362  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 05806522 (s)
 363- 368  F6.1   mA    W_lam     Fe line equivalent widths for KIC 05866737 (s)
 369- 373  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 05866737 (s)
 374- 379  F6.1   mA    W_lam     Fe line equivalent widths for KIC 05990753 (s)
 380- 384  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 05990753 (s)
 385- 390  F6.1   mA    W_lam     Fe line equivalent widths for KIC 06117517 (s)
 391- 395  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 06117517 (s)
 396- 401  F6.1   mA    W_lam     Fe line equivalent widths for KIC 06144777 (s)
 402- 406  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 06144777 (s)
 407- 412  F6.1   mA    W_lam     Fe line equivalent widths for KIC 06276948 (s)
 413- 417  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 06276948 (s)
 418- 423  F6.1   mA    W_lam     Fe line equivalent widths for KIC 07205067 (s)
 424- 428  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 07205067 (s)
 429- 434  F6.1   mA    W_lam     Fe line equivalent widths for KIC 07581399 (s)
 435- 439  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 07581399 (s)
 440- 445  F6.1   mA    W_lam     Fe line equivalent widths for KIC 08378462 (s)
 446- 450  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 08378462 (s)
 451- 456  F6.1   mA    W_lam     Fe line equivalent widths for KIC 08702606 (s)
 457- 461  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 08702606 (s)
 462- 467  F6.1   mA    W_lam     Fe line equivalent widths for KIC 08718745 (s)
 468- 472  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 08718745 (s)
 473- 478  F6.1   mA    W_lam     Fe line equivalent widths for KIC 09173371 (s)
 479- 483  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 09173371 (s)
 484- 489  F6.1   mA    W_lam     Fe line equivalent widths for KIC 11819760 (s)
 490- 494  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 11819760 (s)
 495- 500  F6.1   mA    W_lam     Fe line equivalent widths for KIC 01726211 (n)
 501- 505  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 01726211 (n)
 506- 511  F6.1   mA    W_lam     Fe line equivalent widths for KIC 02714397 (n)
 512- 516  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 02714397 (n)
 517- 522  F6.1   mA    W_lam     Fe line equivalent widths for KIC 03744043 (n)
 523- 527  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 03744043 (n)
 528- 533  F6.1   mA    W_lam     Fe line equivalent widths for KIC 03748691 (n)
 534- 538  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 03748691 (n)
 539- 544  F6.1   mA    W_lam     Fe line equivalent widths for KIC 05795626 (n)
 545- 549  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 05795626 (n)
 550- 555  F6.1   mA    W_lam     Fe line equivalent widths for KIC 06690139 (n)
 556- 560  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 06690139 (n)
 561- 566  F6.1   mA    W_lam     Fe line equivalent widths for KIC 08813946 (c)
 567- 571  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 08813946 (c)
 572- 577  F6.1   mA    W_lam     Fe line equivalent widths for KIC 09705687 (n)
 578- 582  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 09705687 (n)
 583- 588  F6.1   mA    W_lam     Fe line equivalent widths for KIC 10323222 (c)
 589- 593  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 10323222 (c)
 594- 599  F6.1   mA    W_lam     Fe line equivalent widths for KIC 10404994 (c)
 600- 604  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 10404994 (c)
 605- 610  F6.1   mA    W_lam     Fe line equivalent widths for KIC 10426854 (n)
 611- 615  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 10426854 (n)
 616- 621  F6.1   mA    W_lam     Fe line equivalent widths for KIC 10716853 (c)
 622- 626  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 10716853 (c)
 627- 632  F6.1   mA    W_lam     Fe line equivalent widths for KIC 11444313 (n)
 633- 637  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 11444313 (n)
 638- 643  F6.1   mA    W_lam     Fe line equivalent widths for KIC 11569659 (n)
 644- 648  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 11569659 (n)
 649- 654  F6.1   mA    W_lam     Fe line equivalent widths for KIC 11657684 (n)
 655- 659  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 11657684 (n)
 660- 665  F6.1   mA    W_lam     Fe line equivalent widths for KIC 12884274 (c)
 666- 670  F5.2  dex    log_eps   line-by-line Fe abundances for KIC 12884274 (c)
--------------------------------------------------------------------------------


Description: "tableE2.dat"
--------------------------------------------------------------------------
The data contained in this file are the results of the synthetic spectral fitting 
analyses at the 6080-6089 A region, which were carried out to estimate the 
projected rotational velocities. Given are the Gaussian raw macrobroadening (v_M), 
instrumental broadening (v_ip: corresponding to R = 80000 for SUBARU, R=67000 
for NOT, R=75000 for CFHT/TBL), rotation+macroturbulence broadening (v_rm), 
macroturbulence broadening (v_mt [= 4.3 - 0.67*log g]), rotational broadening
(v_rt: derived from v_rm by subtracting the effect of v_mt), and the finally 
adopted projected roptational velocity (calibrated as v_e sin i = 1.01 v_rt + 0.67). 
See subsection 4.2 in Takeda et al. (2008, Paper I) for the details. 
Also presented are the abundance results for the six elements [log_eps(Si), 
log_eps(Ti), log_eps(V), log_eps(Fe), log_eps(Co), and log_eps(Ni), expressed 
in the usual definition of log_eps(H)=12.00] along with their differential abundances 
relative to the Sun [log_eps(star)-log_eps(Sun)] derived as by-products.  
Note that we used  log_eps_sun(Si)=7.455, log_eps_sun(Ti)=4.986, log_eps_sun(V)=3.908, 
log_eps_sun(Fe)=7.534, log_eps_sun(Co)=4.798, and log_eps_sun(Ni)=6.367) as in Paper I. 
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE2.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-  8   I6    ---      KIC        KIC number
  10- 10   A1    ---      code       code indicating the source of spectrum^(#)   
  13- 16   I4     K       Teff       effective temperature
  17- 21  F5.2  cm/s^2   log g       logarithmic surface gravity
  22- 26  F5.2   km/s     vt         microturbulent velocity
  27- 32  F6.2   ---     [Fe/H]      logarithmic Fe abundance relative to the Sun
  34- 38  F5.2   km/s     v_M        total macrobroadening (Gaussian e-folding width)
  39- 43  F5.2   km/s     v_ip       instrumental broadening (Gaussian e-folding width)
  44- 48  F5.2   km/s     v_rm       ip-subtracted macrobroadeng (=sqrt(v_M**2-v_ip**2))
  49- 53  F5.2   km/s     v_mt       macroturbulence broadening (= 4.3 - 0.67*log g)
  54- 58  F5.2   km/s     v_rt       rotational broadening [=sqrt(v_rm**2-v_mt**2)]
  59- 63  F5.2   km/s     v_e sin i  finally adopted v sini (=1.01*v_rt + 0.67) 
  65- 69  F5.2   dex      log_eps_Si Si abundance derived from 6080-6089 fit
  70- 74  F5.2   dex      log_eps_Ti Ti abundance derived from 6080-6089 fit
  75- 79  F5.2   dex      log_eps_V  V  abundance derived from 6080-6089 fit
  80- 84  F5.2   dex      log_eps_Fe Fe abundance derived from 6080-6089 fit
  85- 89  F5.2   dex      log_eps_Co Co abundance derived from 6080-6089 fit
  90- 94  F5.2   dex      log_eps_Ni Ni abundance derived from 6080-6089 fit
  96-101  F6.2   dex      [Si/H]     log_eps_Si(star)-log_eps_Si(Sun:7.455)
 102-107  F6.2   dex      [Ti/H]     log_eps_Ti(star)-log_eps_Ti(Sun:4.986)
 108-113  F6.2   dex      [V/H]      log_eps_V(star)-log_eps_V(Sun:3.908)
 114-119  F6.2   dex      [Fe/H]     log_eps_Fe(star)-log_eps_Fe(Sun:7.534)
 120-125  F6.2   dex      [Co/H]     log_eps_Co(star)-log_eps_Co(Sun:4.798)
 126-131  F6.2   dex      [Ni/H]     log_eps_Ni(star)-log_eps_Ni(Sun:6.367)
--------------------------------------------------------------------------------

^(#) "s"-- SUBARU, "n" -- NOT, and "c" -- CFHT/TBL


==> anc/tableE1.dat <==
#no. ecode  lambda   chi   loggf  01726211s  02013502s  02303367s  02424934s  02448225s  02714397s  03217051s  03455760s  03730953s  03744043s  03758458s  04036007s  04044238s  04243623s  04243796s  04351319s  04445711s  04770846s  04902641s  04952717s  05000307s  05033245s  05088362s  05128171s  05266416s  05307747s  05530598s  05723165s  05737655s  05806522s  05866737s  05990753s  06117517s  06144777s  06276948s  07205067s  07581399s  08378462s  08702606s  08718745s  09173371s  11819760s  01726211n  02714397n  03744043n  03748691n  05795626n  06690139n  08813946c  09705687n  10323222c  10404994c  10426854n  10716853c  11444313n  11569659n  11657684n  12884274c
0102 26.00 4445.471 0.087 -5.411   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 107.9 7.85   0.0 0.00   0.0 0.00 106.5 7.72   0.0 0.00 100.2 7.61   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0103 26.00 5225.525 0.110 -4.741 113.2 7.06   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 115.1 7.29   0.0 0.00   0.0 0.00   0.0 0.00  99.2 7.25   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 119.6 7.73   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 100.2 7.56 111.1 6.99   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  86.5 7.44 117.8 7.43   0.0 0.00   0.0 0.00 117.5 7.09   0.0 0.00 108.0 7.16   0.0 0.00 108.7 6.92 113.8 7.37   0.0 0.00 109.3 7.29   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0104 26.00 5247.049 0.087 -4.942 100.3 6.91   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 119.1 7.19   0.0 0.00   0.0 0.00 117.6 7.58 104.4 7.18   0.0 0.00 119.9 7.28   0.0 0.00  93.9 7.29   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 106.3 7.16 112.2 7.71   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  93.0 7.54  94.4 6.78   0.0 0.00 118.9 7.41   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 117.9 7.47 110.6 7.50   0.0 0.00  78.9 7.41 107.2 7.35 110.1 7.44   0.0 0.00  99.4 6.81 113.3 7.13 103.9 7.21   0.0 0.00  97.6 6.80 107.2 7.36   0.0 0.00  99.6 7.21   0.0 0.00   0.0 0.00 108.5 7.06   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0105 26.00 5250.208 0.121 -4.859 108.5 7.07   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 107.4 7.22   0.0 0.00   0.0 0.00   0.0 0.00  90.0 7.15   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 115.6 7.36 111.7 7.66   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  91.2 7.44 104.4 6.96   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 112.8 7.52   0.0 0.00  77.2 7.32 113.1 7.45 118.3 7.61   0.0 0.00 106.5 6.94   0.0 0.00 107.2 7.26   0.0 0.00 101.4 6.86 112.1 7.45   0.0 0.00 107.1 7.35   0.0 0.00   0.0 0.00 116.9 7.23   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0106 26.00 5326.140 3.570 -2.153  41.2 6.94  67.0 7.54  89.6 7.75  69.2 7.40  92.1 7.85  51.1 7.07  89.0 7.83  67.9 7.42  60.0 7.39  51.0 7.20  71.3 7.63  52.0 7.11  97.4 7.96  42.8 7.19  85.5 7.68  71.0 7.84  61.0 7.25  73.2 7.56  68.5 7.62  64.4 7.58  55.4 7.29  60.3 7.59  78.7 7.58  79.2 7.66  72.1 7.43  70.4 7.63  87.0 8.06  48.0 7.44  37.8 6.89  76.7 7.66  55.8 7.25  74.3 7.79  76.9 7.84  73.0 7.71  74.9 7.74  72.4 7.67  55.7 7.38  69.3 7.62  37.2 7.32  52.1 7.27  63.7 7.55  70.5 7.43  35.0 6.77  52.5 7.15  51.2 7.21  84.4 7.75  29.9 6.66  55.5 7.35  79.1 7.72  45.5 7.18  76.0 7.53  73.2 7.54  55.2 7.21  69.0 7.48  85.9 7.74  69.2 7.43  61.9 7.36  86.8 7.75
0107 26.00 5412.798 4.440 -1.727  16.1 6.88  37.6 7.43  51.9 7.56  39.0 7.35  56.1 7.66  23.3 7.04  57.1 7.72  39.7 7.39  36.7 7.40  24.2 7.13  39.6 7.50  26.0 7.12  58.4 7.70  23.5 7.23  53.3 7.59  45.3 7.74  31.1 7.21  42.7 7.48  37.4 7.47  46.6 7.70  28.8 7.26  38.3 7.60  46.6 7.49  46.5 7.53  42.6 7.41  39.9 7.52  55.7 7.87  29.6 7.50  15.1 6.87  53.9 7.72  29.7 7.23  43.4 7.63  50.7 7.77  45.8 7.63  44.7 7.62  37.6 7.48  33.2 7.42  39.8 7.52  20.1 7.35  27.4 7.24  38.2 7.52  31.8 7.21  13.5 6.75  21.2 7.03  29.9 7.28  49.5 7.58  10.9 6.64  30.0 7.31  44.0 7.53  24.7 7.24  47.7 7.50  40.7 7.42  30.7 7.26  36.9 7.37  41.4 7.39  33.8 7.28   0.0 0.00  52.8 7.61
0108 26.00 5491.840 4.190 -2.139  15.9 7.00  38.0 7.57  51.4 7.65  28.5 7.24  53.1 7.71  14.7 6.91  55.6 7.79  38.4 7.47  29.8 7.36  18.2 7.09  36.0 7.56  21.7 7.14  54.1 7.72  19.5 7.25  51.1 7.66  41.5 7.78  22.1 7.12  41.3 7.58  33.1 7.50  35.6 7.56  18.3 7.12  36.2 7.69  37.0 7.42  42.8 7.58  39.4 7.46  31.2 7.47  51.5 7.88  22.7 7.46  10.0 6.79  45.5 7.64  25.0 7.24  36.3 7.61  42.7 7.70  42.0 7.66  38.8 7.62  35.6 7.57  29.4 7.47  30.4 7.45  15.7 7.36  20.4 7.17  30.6 7.49  24.2 7.15  17.1 7.00  12.5 6.87  18.9 7.11  38.0 7.46  10.9 6.77  20.4 7.19  37.5 7.52  19.5 7.24  44.0 7.53  31.4 7.34  24.5 7.24  30.9 7.36  44.3 7.56  21.8 7.12  36.4 7.51  50.4 7.67
0110 26.00 5661.348 4.280 -1.790  23.3 6.96  49.7 7.56  65.8 7.69  45.5 7.34  72.3 7.86  28.8 7.04  72.0 7.89  52.4 7.53  43.4 7.42  29.6 7.14  50.8 7.60  31.2 7.11  75.3 7.92  27.1 7.20  65.4 7.70  59.9 7.96  39.4 7.25  56.7 7.63  52.3 7.66  49.7 7.64  33.7 7.24  46.4 7.66  59.5 7.61  57.3 7.62  48.0 7.38  49.5 7.59  73.5 8.15  33.0 7.46  20.7 6.91  64.3 7.82  37.1 7.27  57.7 7.81  63.7 7.94  58.5 7.79  56.2 7.73  48.1 7.57  45.0 7.55  53.3 7.67  25.2 7.38  31.0 7.20  44.8 7.54  44.1 7.33  26.6 7.01  23.7 6.96  29.4 7.13  63.3 7.72  19.1 6.81  42.6 7.47  59.0 7.70  29.4 7.23  60.3 7.63  51.2 7.50  32.4 7.17  46.3 7.43  58.5 7.59  33.8 7.14  41.0 7.35  68.5 7.79
0111 26.00 5696.102 4.550 -1.847  12.0 6.95  28.4 7.45  39.1 7.54  25.3 7.28  42.2 7.62  15.5 7.04  44.4 7.69  29.5 7.39  25.4 7.36  17.1 7.15  31.6 7.56  17.4 7.11  45.4 7.68  17.2 7.26  40.2 7.57  36.1 7.75  20.5 7.18  30.7 7.46  27.4 7.47  31.5 7.58  18.4 7.22  29.8 7.62  33.0 7.45  34.6 7.52  29.2 7.36  27.4 7.48  46.0 7.88  19.3 7.43  10.6 6.92  35.6 7.54  18.7 7.17  32.4 7.62  39.8 7.75  35.7 7.63  36.3 7.67  26.9 7.47  27.8 7.52  29.2 7.51  13.7 7.35  17.3 7.18  24.1 7.42  26.0 7.30  15.3 7.05  20.8 7.25  18.1 7.19  42.0 7.66  10.2 6.83  23.6 7.38  31.4 7.49  16.4 7.23  33.9 7.44  29.1 7.40  17.3 7.14  27.4 7.38  35.4 7.50  22.7 7.25  28.3 7.43  38.3 7.55
0112 26.00 5701.545 2.560 -2.087  99.1 6.89   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 110.0 7.00   0.0 0.00   0.0 0.00 115.3 7.38 104.6 7.14   0.0 0.00 114.8 7.14   0.0 0.00  93.1 7.13   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 112.5 7.25 117.0 7.59   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 102.6 7.50  95.2 6.78   0.0 0.00 113.2 7.22   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 113.8 7.43   0.0 0.00  87.5 7.33 105.0 7.21 115.6 7.43   0.0 0.00 101.7 6.89 116.2 7.17 106.3 7.20   0.0 0.00  92.1 6.71 112.7 7.37   0.0 0.00 105.6 7.23   0.0 0.00   0.0 0.00 113.3 7.16   0.0 0.00   0.0 0.00 119.9 7.18   0.0 0.00   0.0 0.00
0113 26.00 5705.466 4.300 -1.433  36.4 6.92  61.4 7.48  75.4 7.55  59.9 7.29  79.6 7.67  43.4 7.01  78.9 7.69  64.7 7.46  57.4 7.41  48.0 7.21  70.8 7.67  47.0 7.09  81.7 7.70  42.9 7.25  72.4 7.50  69.5 7.83  55.2 7.22  68.0 7.53  64.5 7.58  66.3 7.69  52.7 7.29  61.3 7.65  73.9 7.57  69.6 7.53  65.4 7.39  62.6 7.52  78.4 7.91  50.8 7.53  34.0 6.89  73.0 7.67  51.9 7.25  67.5 7.68  74.7 7.85  69.0 7.69  73.8 7.77  63.8 7.54  59.9 7.53  65.3 7.59  42.5 7.44  46.9 7.23  59.1 7.50  64.5 7.39  36.6 6.89  53.6 7.25  50.9 7.28  70.6 7.52  29.0 6.72  57.0 7.45  68.4 7.55  48.7 7.30  73.5 7.59  64.3 7.43  54.0 7.26  62.0 7.41  75.3 7.59  56.7 7.26  66.2 7.52  74.7 7.57
0114 26.00 5778.455 2.590 -3.468  34.6 6.96  60.2 7.49  82.7 7.60  62.6 7.33  85.5 7.68  43.3 7.06  86.5 7.76  68.0 7.46  57.0 7.42  44.4 7.20  67.0 7.66  49.4 7.19  88.8 7.72  36.2 7.20  82.8 7.62  67.1 7.82  53.8 7.23  69.2 7.56  63.3 7.62  65.4 7.67  49.6 7.32  57.9 7.68  76.8 7.58  72.8 7.58  71.4 7.48  59.5 7.54  84.2 7.97  41.7 7.51  29.1 6.89  74.3 7.60  51.3 7.27  64.6 7.69  75.4 7.82  68.6 7.66  70.3 7.73  61.2 7.58  55.0 7.53  63.4 7.61  28.5 7.39  47.7 7.30  55.2 7.51  63.6 7.37  33.5 6.89  46.1 7.17  42.4 7.16  72.7 7.54  30.0 6.81  49.3 7.35  72.2 7.64  45.2 7.36  81.4 7.64  69.9 7.53  52.5 7.30  63.1 7.45  75.7 7.55  56.4 7.28  59.3 7.43  82.7 7.67
0115 26.00 5784.657 3.340 -2.615  29.8 6.87  51.8 7.34  72.5 7.48  55.0 7.24  73.3 7.52  37.9 6.98  75.7 7.62  58.1 7.32  52.2 7.34  42.9 7.18  59.7 7.53  44.2 7.11  80.8 7.66  36.7 7.20  74.8 7.55  65.1 7.80  47.8 7.14  62.9 7.47  53.7 7.43  59.8 7.58  41.3 7.16  56.5 7.65  67.5 7.46  64.1 7.46  60.6 7.33  56.6 7.49  75.0 7.84  42.1 7.47  25.5 6.80  65.3 7.49  48.5 7.24  59.2 7.59  65.9 7.67  62.6 7.58  67.4 7.70  54.7 7.46  50.2 7.42  59.2 7.54  31.0 7.37  42.3 7.20  51.9 7.45  55.0 7.25  38.6 7.01  36.8 7.01  41.4 7.15  63.9 7.42  26.5 6.75  43.6 7.24  60.2 7.44  41.2 7.27  70.1 7.49  59.0 7.36  43.4 7.14  57.6 7.38  67.5 7.46  55.4 7.30  50.7 7.28  71.1 7.51
0116 26.00 5855.091 4.607 -1.478  19.9 6.91  41.9 7.44  53.9 7.53  44.0 7.37  57.5 7.62  24.9 7.00  58.9 7.68  44.1 7.41  40.4 7.41  26.9 7.12  46.5 7.55  28.0 7.08  59.4 7.66  25.4 7.20  55.2 7.56  48.2 7.73  33.7 7.19  49.1 7.53  44.2 7.53  45.4 7.59  29.7 7.20  42.9 7.62  50.4 7.49  48.1 7.49  47.0 7.42  42.1 7.48  58.8 7.86  31.7 7.45  16.2 6.82  48.3 7.52  30.2 7.16  48.0 7.64  52.2 7.73  46.7 7.58  51.3 7.67  43.5 7.51  41.0 7.50  42.9 7.50  24.1 7.36  31.4 7.26  39.8 7.47  39.5 7.29  18.8 6.85  22.1 6.97  27.8 7.14  47.5 7.46  13.8 6.68  30.7 7.24  51.7 7.60  28.0 7.23  50.6 7.50  45.7 7.44  33.6 7.24  44.9 7.45  51.4 7.51  34.8 7.22  33.0 7.23  55.0 7.58
0117 26.00 5909.970 3.210 -2.579  51.7 7.11  75.0 7.64  98.9 7.81  80.0 7.54 101.0 7.89  59.6 7.19 101.9 7.97  82.9 7.67  74.0 7.66  54.1 7.22  82.6 7.80  66.4 7.35 106.5 7.99  44.8 7.20 103.1 7.92  81.1 7.97  69.9 7.37  84.9 7.73  74.0 7.67  76.6 7.78  62.2 7.38  68.7 7.73  92.6 7.77  90.5 7.79  87.5 7.67   0.0 0.00  93.0 8.04  57.4 7.63  47.8 7.06  88.5 7.81  61.9 7.32  82.9 7.90  87.1 7.96  81.3 7.80  86.5 7.91  78.3 7.73  72.3 7.70  79.4 7.77  44.0 7.48  56.6 7.32   0.0 0.00   0.0 0.00  55.6 7.15  64.4 7.33  66.6 7.51  94.9 7.85  43.0 6.90  61.0 7.42  91.9 7.89   0.0 0.00  90.6 7.73  83.8 7.67  52.0 7.11   0.0 0.00  91.1 7.73  75.7 7.49  73.8 7.55  95.8 7.81
0118 26.00 5956.692 0.859 -4.537  83.6 6.93 110.2 7.57   0.0 0.00 119.2 7.42   0.0 0.00  98.8 7.10   0.0 0.00   0.0 0.00 102.9 7.47  89.1 7.17 113.2 7.62 104.7 7.27   0.0 0.00  76.2 7.20   0.0 0.00 107.3 7.77 109.6 7.27 116.8 7.50 105.8 7.55 108.8 7.66  96.7 7.29  93.3 7.54   0.0 0.00   0.0 0.00   0.0 0.00 106.2 7.51   0.0 0.00  77.9 7.46  81.5 6.91   0.0 0.00  98.4 7.25 112.7 7.76   0.0 0.00 116.4 7.70 116.5 7.73 108.4 7.55  99.3 7.52 111.4 7.65  63.7 7.37  93.7 7.36 101.2 7.53 117.0 7.39  82.2 6.83 103.4 7.27  88.2 7.17   0.0 0.00  78.6 6.78 100.7 7.52 119.0 7.57  90.4 7.34   0.0 0.00   0.0 0.00  97.0 7.17 116.4 7.52   0.0 0.00 108.7 7.27 109.5 7.44   0.0 0.00
0119 26.00 6082.708 2.223 -3.555  54.3 6.98  81.8 7.58 104.5 7.64  84.7 7.39 112.5 7.86  62.8 7.05 109.3 7.85  88.2 7.53  76.8 7.50  60.7 7.17  85.6 7.67  67.4 7.16 114.8 7.88  52.7 7.23 110.0 7.79  86.4 7.92  75.5 7.26  88.4 7.57  77.0 7.54  81.0 7.67  69.8 7.36  69.0 7.58  97.1 7.61  93.1 7.61  90.9 7.49  79.9 7.58 102.7 8.03  54.0 7.44  49.6 6.93  95.1 7.69  67.7 7.24  85.6 7.78  94.1 7.89  83.9 7.63  89.9 7.79  78.3 7.55  74.7 7.58  82.6 7.65  44.6 7.42  67.5 7.38  74.8 7.56  82.9 7.37  62.6 7.09  61.3 7.08  66.2 7.31 100.9 7.73  43.9 6.73  67.0 7.37  91.7 7.66  64.0 7.38 100.6 7.67  85.6 7.48  70.8 7.28  83.5 7.49  96.3 7.58  79.1 7.34  78.7 7.45 102.8 7.69
0120 26.00 6120.244 0.910 -5.906  16.0 6.97  43.0 7.55  64.9 7.51  41.5 7.30  67.9 7.57  25.7 7.13  69.7 7.66  50.8 7.40  39.2 7.42  23.6 7.18  37.5 7.55  27.9 7.19  75.6 7.66  17.6 7.19  65.7 7.55  45.5 7.75  32.9 7.24  43.3 7.45  34.5 7.49  46.1 7.61  27.6 7.35  30.1 7.57  58.3 7.55  49.4 7.50  50.0 7.42  31.7 7.47  66.0 7.82  18.8 7.52  11.3 6.86  63.8 7.62  32.7 7.30  40.9 7.67  58.2 7.72  49.9 7.58  47.8 7.70  34.5 7.56  28.4 7.46  36.7 7.53  10.4 7.46  27.1 7.27  28.1 7.45  41.1 7.33  14.3 6.84  25.3 7.20  25.3 7.22  61.0 7.64  11.1 6.70  28.5 7.36  45.0 7.51  19.0 7.30  64.2 7.48  46.0 7.44  28.2 7.28  38.5 7.38  54.9 7.49  34.6 7.29  37.8 7.45  62.0 7.56
0121 26.00 6136.993 2.198 -2.910  85.5 6.91 100.2 7.27   0.0 0.00 109.0 7.18   0.0 0.00  93.6 6.96   0.0 0.00 108.3 7.23   0.0 0.00  84.8 7.01   0.0 0.00  94.0 7.00   0.0 0.00  77.3 7.11   0.0 0.00 105.2 7.59 101.5 7.08 109.9 7.30 101.6 7.36 102.1 7.42  89.7 7.07   0.0 0.00   0.0 0.00 112.9 7.29 116.2 7.28 104.1 7.38   0.0 0.00  79.4 7.33  80.4 6.81 119.9 7.46  91.3 7.05 102.5 7.42 116.2 7.59 111.8 7.50 115.2 7.59 104.8 7.38  99.7 7.42   0.0 0.00  67.8 7.24  85.7 7.10   0.0 0.00 109.8 7.21  87.0 6.89  92.8 7.00  87.9 7.09   0.0 0.00  74.4 6.65  85.8 7.09 111.9 7.36  88.5 7.19   0.0 0.00 112.0 7.30  91.3 7.00 107.8 7.28   0.0 0.00  97.9 7.01 112.2 7.43   0.0 0.00
0122 26.00 6151.617 2.176 -3.296  69.3 6.94  92.5 7.46 115.6 7.49  98.2 7.32 119.3 7.59  82.9 7.10   0.0 0.00  98.6 7.38  86.4 7.37  75.0 7.15  94.6 7.50  83.1 7.14   0.0 0.00  66.7 7.23 117.4 7.55  95.7 7.75  90.9 7.22  99.6 7.45  90.2 7.48  92.4 7.57  83.1 7.29  83.3 7.55 106.8 7.44 104.8 7.49 102.0 7.36  92.8 7.50 112.7 7.83  69.1 7.45  65.3 6.88 108.0 7.58  81.5 7.20  96.8 7.66 104.4 7.72  98.9 7.60 101.3 7.67  94.5 7.53  87.1 7.51  92.6 7.51  57.0 7.37  80.0 7.33  86.0 7.46  98.6 7.34  70.3 6.91  83.1 7.17  77.3 7.22 107.1 7.49  62.4 6.76  85.2 7.44 105.1 7.58  77.3 7.31 108.5 7.45 102.2 7.47  82.3 7.17  98.5 7.45 109.8 7.49  91.5 7.25  93.0 7.40 114.7 7.55
0123 26.00 6173.341 2.223 -2.888  87.7 6.96 110.8 7.49   0.0 0.00 117.2 7.34   0.0 0.00  97.8 7.04   0.0 0.00 119.0 7.43 103.9 7.41  89.8 7.12 116.7 7.59 102.9 7.19   0.0 0.00  82.9 7.24   0.0 0.00 113.0 7.74 107.7 7.20   0.0 0.00 110.3 7.54 107.9 7.53  98.2 7.25 102.9 7.61   0.0 0.00   0.0 0.00 119.5 7.34 110.9 7.51   0.0 0.00  83.5 7.42  85.2 6.91   0.0 0.00  98.0 7.19 116.5 7.70   0.0 0.00 116.0 7.58   0.0 0.00 112.6 7.54 103.0 7.49 109.4 7.50  75.7 7.42  92.0 7.23 102.8 7.45 115.5 7.32  94.6 7.05  99.4 7.13  95.2 7.26   0.0 0.00  81.1 6.79  95.1 7.30   0.0 0.00  88.6 7.19   0.0 0.00 114.6 7.36 105.9 7.29 115.7 7.43   0.0 0.00 109.9 7.25 108.3 7.35   0.0 0.00
0124 26.00 6180.203 2.730 -2.615  72.2 6.97 100.2 7.62   0.0 0.00 100.6 7.38   0.0 0.00  80.5 7.04   0.0 0.00 102.3 7.49  94.4 7.55  73.1 7.08 103.0 7.65  85.9 7.18   0.0 0.00  63.0 7.10 119.2 7.62  95.4 7.73  88.1 7.16 107.3 7.61  94.5 7.55  95.9 7.64  85.7 7.32  82.8 7.51 114.1 7.60 110.9 7.62 108.2 7.50  95.6 7.54 114.2 7.88  70.6 7.42  65.9 6.86 107.1 7.59  82.8 7.21 103.6 7.78 111.5 7.88 104.5 7.72 103.9 7.71  99.8 7.61  97.5 7.71 101.0 7.67  63.3 7.41  79.5 7.30  89.7 7.50 101.0 7.39  69.1 6.86  78.2 7.05  78.4 7.22   0.0 0.00  62.8 6.75  76.1 7.21 112.3 7.72  83.5 7.40 115.3 7.63 101.8 7.46  84.9 7.21 103.0 7.54 116.4 7.63  94.4 7.30  94.1 7.41   0.0 0.00
0125 26.00 6200.314 2.609 -2.360  90.8 6.97 113.4 7.52   0.0 0.00 118.0 7.34   0.0 0.00  98.7 7.02   0.0 0.00 118.4 7.43 104.1 7.39  93.0 7.14 114.1 7.50 103.5 7.16   0.0 0.00  83.1 7.18   0.0 0.00 117.6 7.80 109.8 7.21   0.0 0.00 112.8 7.56 114.7 7.65  99.9 7.23 107.6 7.66   0.0 0.00   0.0 0.00   0.0 0.00 115.3 7.56   0.0 0.00  92.8 7.55  87.2 6.88   0.0 0.00 100.7 7.21   0.0 0.00   0.0 0.00 118.3 7.62   0.0 0.00 116.4 7.57 109.0 7.57 113.9 7.56  81.1 7.44  96.1 7.28 106.0 7.47 118.3 7.35  94.7 7.00 102.0 7.13  89.2 7.08   0.0 0.00  83.0 6.77  98.7 7.33   0.0 0.00  99.8 7.36   0.0 0.00 117.6 7.40 105.0 7.23 117.8 7.45   0.0 0.00 111.1 7.25 105.1 7.25   0.0 0.00
0126 26.00 6219.279 2.198 -2.458 109.9 6.95   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 112.2 7.11   0.0 0.00   0.0 0.00   0.0 0.00 101.3 7.13   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 108.9 7.48 107.8 6.89   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  95.3 7.39 113.6 7.19   0.0 0.00   0.0 0.00 111.0 6.91   0.0 0.00 114.1 7.17   0.0 0.00 102.7 6.78   0.0 0.00   0.0 0.00 118.1 7.32   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0127 26.00 6232.639 3.650 -1.197  87.4 6.95 112.7 7.55   0.0 0.00 115.8 7.39   0.0 0.00  96.0 7.03   0.0 0.00 115.5 7.46 105.6 7.49  94.3 7.20 118.1 7.62 102.5 7.21   0.0 0.00  88.3 7.22   0.0 0.00   0.0 0.00 104.0 7.17 119.6 7.54 112.8 7.59 116.3 7.68 100.6 7.28 110.1 7.66   0.0 0.00   0.0 0.00 119.7 7.44 113.1 7.55   0.0 0.00  91.8 7.44  83.0 6.84   0.0 0.00 100.4 7.25   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 117.1 7.62 109.1 7.59 115.2 7.62  84.7 7.42  93.6 7.24 109.0 7.55 112.7 7.34  90.0 6.97 104.3 7.23  94.9 7.24   0.0 0.00  80.1 6.78 101.3 7.40   0.0 0.00  97.8 7.33   0.0 0.00 118.7 7.50 101.6 7.22 115.8 7.49   0.0 0.00 108.3 7.27 107.0 7.35   0.0 0.00
0128 26.00 6240.645 2.220 -3.269  67.3 6.93  92.4 7.51 118.1 7.61  96.6 7.33   0.0 0.00  78.0 7.04   0.0 0.00  99.8 7.47  87.3 7.45  73.9 7.16  96.1 7.58  83.2 7.18   0.0 0.00  64.4 7.21 117.9 7.64  94.5 7.79  90.0 7.24 101.3 7.53  93.1 7.59  90.9 7.60  79.4 7.25  84.0 7.62 113.0 7.63 106.5 7.58 103.2 7.43  90.6 7.50 111.9 7.91  69.3 7.49  62.9 6.86 106.6 7.64  84.5 7.30  98.0 7.74 102.7 7.77  96.3 7.61  99.5 7.68  91.1 7.50  84.6 7.49  89.8 7.50  55.5 7.36  75.0 7.25  86.1 7.50 101.4 7.45  71.0 6.95  81.9 7.17  74.9 7.20 111.6 7.64  67.9 6.90  86.5 7.51  99.8 7.52  72.2 7.24 107.5 7.50  97.2 7.41  81.2 7.18  90.9 7.33 113.3 7.62  84.7 7.14  98.5 7.56 116.4 7.66
0129 26.00 6265.131 2.176 -2.578 107.5 6.98   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 117.9 7.05   0.0 0.00   0.0 0.00   0.0 0.00 110.5 7.16   0.0 0.00   0.0 0.00   0.0 0.00  98.7 7.16   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 103.5 7.46 105.8 6.93   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  92.3 7.41 113.6 7.27   0.0 0.00   0.0 0.00 109.7 6.97 119.1 7.12 111.9 7.21   0.0 0.00 100.5 6.81 117.9 7.36   0.0 0.00 114.1 7.32   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0130 26.00 6271.276 3.330 -2.751  29.6 6.96  54.4 7.48  72.5 7.56  55.5 7.33  80.2 7.73  35.8 7.03  84.1 7.86  56.9 7.38  51.3 7.41  37.8 7.17  57.3 7.56  37.2 7.07  85.5 7.83  32.2 7.19  78.1 7.68  62.4 7.82  44.9 7.18  62.5 7.54  56.6 7.58  60.3 7.68  41.9 7.27  54.9 7.69  66.9 7.53  66.0 7.57  59.3 7.39  54.8 7.54  74.1 7.89  39.3 7.50  25.0 6.89  68.7 7.64  43.6 7.23  60.9 7.70  71.3 7.86  61.6 7.63  63.3 7.69  57.7 7.60  47.7 7.46  55.8 7.55  27.4 7.38  37.2 7.18  49.1 7.48  54.1 7.32  27.0 6.86  36.1 7.09  35.0 7.11  70.5 7.63  19.2 6.65  44.3 7.35  61.6 7.55  42.8 7.39  71.2 7.59  59.6 7.46  40.8 7.18  56.8 7.44  66.7 7.52  46.0 7.21  41.7 7.20  72.3 7.61
0131 26.00 6280.616 0.859 -4.363   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  97.2 7.45   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  96.8 6.99   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  82.1 7.57   0.0 0.00 113.2 7.55   0.0 0.00 103.2 7.04   0.0 0.00 107.7 7.37   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 101.1 7.33   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0132 26.00 6297.792 2.223 -2.740  93.7 6.92 119.3 7.48   0.0 0.00   0.0 0.00   0.0 0.00 105.9 7.04   0.0 0.00   0.0 0.00 111.1 7.38  98.3 7.13   0.0 0.00 119.1 7.33   0.0 0.00  88.7 7.19   0.0 0.00   0.0 0.00 115.9 7.19   0.0 0.00   0.0 0.00 118.6 7.56 116.0 7.43 111.1 7.61   0.0 0.00   0.0 0.00   0.0 0.00 119.1 7.50   0.0 0.00  90.9 7.42  94.7 6.93   0.0 0.00 112.4 7.31   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 108.8 7.44   0.0 0.00  80.4 7.36  98.5 7.21 111.4 7.46   0.0 0.00  87.9 6.75 113.0 7.23  95.2 7.09   0.0 0.00 102.7 7.07 107.4 7.38   0.0 0.00 105.6 7.37   0.0 0.00   0.0 0.00 107.2 7.15   0.0 0.00   0.0 0.00 118.9 7.26 115.7 7.33   0.0 0.00
0133 26.00 6311.500 2.832 -3.141  35.7 6.90  66.7 7.53  83.4 7.52  64.4 7.29  84.2 7.56  47.5 7.06  86.4 7.66  84.1 7.73  55.8 7.30  44.7 7.12  69.0 7.59  46.5 7.05  90.1 7.66  44.1 7.29  85.4 7.58  63.5 7.64  55.9 7.18  71.7 7.51  58.1 7.41  72.5 7.74  51.2 7.26  55.1 7.52  77.9 7.51  73.6 7.50  67.9 7.33  56.7 7.39  80.8 7.80  51.4 7.61  37.5 6.97  81.8 7.68  48.7 7.13  67.4 7.64  75.0 7.71  68.2 7.56  66.1 7.55  61.4 7.48  60.6 7.54  63.0 7.50  35.0 7.43  47.1 7.20  56.7 7.45  75.9 7.52  29.8 6.73  53.5 7.22   0.0 0.00  77.2 7.53  36.3 6.87  45.4 7.18  90.6 7.91  53.4 7.42  81.2 7.55  69.1 7.43   0.0 0.00  64.7 7.39  76.3 7.47  47.8 7.04  59.1 7.33  85.4 7.63
0134 26.00 6322.690 2.588 -2.326  90.4 6.88 113.0 7.42   0.0 0.00   0.0 0.00   0.0 0.00 103.4 7.03   0.0 0.00   0.0 0.00 109.9 7.43  95.3 7.11   0.0 0.00 106.2 7.13   0.0 0.00  84.5 7.14   0.0 0.00   0.0 0.00 113.2 7.19   0.0 0.00 115.4 7.52 118.0 7.62 107.5 7.31 109.8 7.62   0.0 0.00   0.0 0.00   0.0 0.00 116.3 7.49   0.0 0.00  93.7 7.49  88.9 6.84   0.0 0.00 107.9 7.28   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 117.0 7.49 108.7 7.48 117.4 7.54  82.3 7.39  98.8 7.26 109.0 7.45   0.0 0.00  88.6 6.79 103.7 7.09  99.6 7.23   0.0 0.00  83.7 6.71  99.4 7.26   0.0 0.00 101.3 7.31   0.0 0.00   0.0 0.00 104.9 7.15 119.1 7.39   0.0 0.00 114.8 7.23 118.5 7.43   0.0 0.00
0135 26.00 6353.835 0.915 -6.477   7.7 6.86  18.9 7.47  40.6 7.54  20.0 7.16  45.8 7.68  10.1 6.88  44.3 7.71  27.2 7.29  19.0 7.34  11.0 7.10  19.2 7.66  13.5 7.13  53.5 7.79   6.8 7.04  41.9 7.62  20.2 7.69  15.1 7.12  27.3 7.62  16.1 7.51  21.5 7.52   9.2 7.14  14.7 7.66  27.5 7.40  26.7 7.52  26.7 7.38  16.5 7.59  39.7 7.84   5.7 7.41   4.3 6.60  40.9 7.66  12.0 7.00  24.2 7.87  33.1 7.72  26.6 7.57  22.9 7.72  12.6 7.46  13.0 7.51  17.1 7.56   0.0 0.00  11.0 7.08  16.7 7.67  18.9 7.18   9.9 6.91  10.6 7.08   0.0 0.00  32.0 7.60   0.0 0.00   0.0 0.00  24.1 7.58   8.4 7.34  42.1 7.50  19.6 7.24  13.2 7.25  18.1 7.32   0.0 0.00  13.9 7.07  14.9 7.32  38.6 7.64
0136 26.00 6481.869 2.279 -2.933   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  96.3 7.15  95.5 7.13  89.8 7.21   0.0 0.00  86.8 6.98  95.7 7.37   0.0 0.00  91.5 7.32   0.0 0.00 116.1 7.44 101.9 7.28 113.2 7.45   0.0 0.00 107.6 7.27 107.0 7.38   0.0 0.00
0137 26.00 6498.937 0.958 -4.632   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  92.8 7.18  96.0 7.24  80.4 7.11   0.0 0.00  69.1 6.73  84.1 7.24 114.3 7.54  84.3 7.34   0.0 0.00 115.8 7.51  94.6 7.24 108.6 7.44   0.0 0.00 103.3 7.26 109.1 7.53   0.0 0.00
0138 26.00 6518.365 2.830 -2.564   0.0 0.00  92.1 7.46 119.8 7.62  94.6 7.28 116.9 7.59   0.0 0.00 117.7 7.67 112.6 7.70  88.1 7.42  73.3 7.12  97.2 7.55  82.5 7.14   0.0 0.00   0.0 0.00 114.7 7.54  93.1 7.69  87.1 7.17 104.8 7.57  91.6 7.50 111.2 7.95  79.8 7.22  81.2 7.49 107.0 7.47 101.2 7.44 101.2 7.37  92.3 7.48 107.9 7.76  68.1 7.39   0.0 0.00 111.4 7.69  81.0 7.20  98.0 7.67 101.8 7.69 114.3 7.92 101.3 7.66  90.0 7.43  96.3 7.69  94.3 7.54  60.4 7.37  78.0 7.29  86.4 7.45 105.3 7.50  74.2 7.00  85.9 7.23  68.2 7.02 113.8 7.64   0.0 0.00  84.2 7.41 100.7 7.50  78.9 7.33 107.6 7.49  92.2 7.29  85.5 7.25  93.8 7.37 107.0 7.46  94.2 7.32  85.2 7.24 110.8 7.51
0139 26.00 6574.225 0.990 -4.980  56.9 6.95  93.2 7.65 118.4 7.61  93.6 7.36   0.0 0.00  73.2 7.12   0.0 0.00 102.9 7.58  88.3 7.58  67.4 7.20  86.3 7.54  77.8 7.23   0.0 0.00  57.4 7.27 118.0 7.64  90.2 7.82  82.9 7.25  98.0 7.56  90.6 7.68  91.5 7.71   0.0 0.00  74.9 7.61 113.3 7.68 102.0 7.56 104.8 7.53  85.2 7.56 111.8 7.93  58.1 7.52  59.6 7.04 109.9 7.71  88.7 7.53  86.5 7.65 106.3 7.89  98.1 7.72  96.2 7.74  82.0 7.51  76.4 7.51  85.6 7.57  44.7 7.49  72.5 7.36  77.5 7.51  92.7 7.37  58.9 6.92  77.3 7.27  72.9 7.32 111.9 7.70  53.2 6.82  74.9 7.42  98.4 7.60  63.3 7.32 113.8 7.62  99.1 7.54  76.8 7.28  91.4 7.46 112.8 7.66  83.2 7.26  80.8 7.34 115.9 7.67
0140 26.00 6581.207 1.480 -4.751  37.7 6.96  70.4 7.56 111.6 7.90  76.6 7.43 111.5 7.93  51.9 7.12   0.0 0.00  86.7 7.64  72.7 7.61  50.0 7.22  74.1 7.67  53.4 7.16 112.7 7.91  41.7 7.26 110.3 7.91  78.3 7.93  66.5 7.33  82.7 7.65  70.9 7.65  77.1 7.77  54.5 7.34  62.4 7.69  96.3 7.75  90.6 7.74  88.4 7.61  75.9 7.75 101.4 8.11  42.4 7.52  35.9 6.97  92.9 7.76  61.2 7.35  81.7 7.92  96.9 8.08  88.0 7.89  85.3 7.89  68.9 7.63  62.9 7.60  72.3 7.67  27.8 7.43  57.6 7.41  62.4 7.58  75.4 7.43  41.0 6.96  57.9 7.29  47.4 7.17  92.4 7.71  31.9 6.78  51.1 7.30  84.7 7.72  46.6 7.35 103.7 7.83  84.7 7.65  54.0 7.24  75.6 7.54  90.2 7.63  68.7 7.38  57.2 7.28 107.7 7.92
0141 26.00 6593.871 2.433 -2.359 102.5 6.95   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 114.4 7.05   0.0 0.00   0.0 0.00   0.0 0.00 107.5 7.17   0.0 0.00 117.9 7.16   0.0 0.00  96.5 7.19   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 118.4 7.33   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 106.0 7.56 103.3 6.95   0.0 0.00 116.7 7.25   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  92.2 7.44 112.8 7.33   0.0 0.00   0.0 0.00 103.4 6.91 116.8 7.14 107.4 7.19   0.0 0.00  97.2 6.81 116.9 7.42   0.0 0.00 107.0 7.24   0.0 0.00   0.0 0.00 118.1 7.21   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0142 26.00 6609.110 2.559 -2.616  85.3 7.00 109.2 7.55   0.0 0.00 116.1 7.42   0.0 0.00  92.3 7.03   0.0 0.00   0.0 0.00 108.3 7.60  90.3 7.22 117.8 7.69  96.8 7.15   0.0 0.00  80.8 7.28   0.0 0.00   0.0 0.00 106.5 7.27   0.0 0.00 110.8 7.64   0.0 0.00  98.6 7.34 102.8 7.69   0.0 0.00   0.0 0.00   0.0 0.00 111.8 7.61   0.0 0.00  88.5 7.60  81.0 6.91   0.0 0.00 101.5 7.36   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 115.9 7.68 106.3 7.64 116.3 7.73  72.7 7.40  88.6 7.26 106.8 7.62 117.2 7.45  87.4 6.99  90.1 7.04  96.6 7.38   0.0 0.00  75.5 6.77  93.5 7.35   0.0 0.00  89.6 7.29   0.0 0.00 119.8 7.56  99.3 7.25 115.8 7.53   0.0 0.00 110.3 7.36 103.9 7.35   0.0 0.00
0143 26.00 6625.021 1.010 -5.307  36.9 6.94  70.9 7.54 113.5 7.86  78.7 7.43 118.9 7.99  54.0 7.14 116.5 8.02   0.0 0.00  72.2 7.56  50.1 7.21  75.7 7.68  54.8 7.17   0.0 0.00  38.4 7.19   0.0 0.00  81.5 7.97  65.0 7.28  81.2 7.59  70.0 7.61  80.4 7.80  54.8 7.34  66.2 7.76  97.3 7.71  87.5 7.63  90.8 7.61  69.9 7.62 105.9 8.13  40.4 7.50  35.1 6.96   0.0 0.00  62.2 7.34  78.3 7.83   0.0 0.00  90.8 7.90  83.9 7.83  66.6 7.58  63.3 7.60  71.1 7.63  23.4 7.37  56.7 7.37  61.4 7.55  85.9 7.58  42.9 6.99  62.2 7.35  57.7 7.36 102.9 7.86  33.6 6.80  69.0 7.64  92.2 7.82  43.2 7.30 106.8 7.81  85.4 7.62  55.8 7.26  81.2 7.61   0.0 0.00  73.4 7.43  68.6 7.46 102.0 7.74
0144 26.00 6667.725 4.580 -2.125  10.0 7.13  22.7 7.58  36.1 7.75  22.2 7.47  40.4 7.86   9.9 7.09  41.8 7.91  29.3 7.67  20.6 7.50  13.1 7.28  22.4 7.61  13.9 7.26  42.4 7.90  14.4 7.44  36.2 7.76  36.1 8.03  15.6 7.31  26.9 7.64  22.6 7.62  31.5 7.85  12.1 7.26  23.4 7.73  28.8 7.63  32.1 7.74  23.5 7.50  20.0 7.55  44.1 8.12  14.1 7.53   8.7 7.09  36.9 7.86  14.4 7.30  31.9 7.87  36.7 7.96  30.1 7.78  29.7 7.79  19.9 7.56  22.1 7.64  25.4 7.69   9.6 7.43  18.7 7.50  21.6 7.62  23.2 7.50  10.8 7.14  16.5 7.39   0.0 0.00  34.9 7.78   0.0 0.00  21.5 7.59  28.7 7.70  15.0 7.45  35.5 7.76  26.1 7.60  15.0 7.33  23.4 7.56  31.5 7.69  25.0 7.58  21.0 7.52  35.8 7.78
0145 26.00 6699.162 4.590 -2.081   7.7 6.97  21.8 7.52  34.2 7.68  20.0 7.38  37.3 7.76  12.6 7.17  41.4 7.87  22.6 7.46  21.0 7.47  11.1 7.16  25.5 7.65  13.1 7.20  40.6 7.83   9.1 7.16  39.3 7.79  30.5 7.86  15.9 7.28  27.3 7.62  24.0 7.62  25.4 7.66  11.4 7.20  22.3 7.67  28.3 7.58  28.2 7.62  23.6 7.47  21.8 7.57  39.7 7.98  15.3 7.54   7.0 6.95  33.4 7.74  17.4 7.37  29.0 7.77  35.0 7.88  29.5 7.73  28.1 7.72  19.7 7.52  18.7 7.51  22.3 7.57   8.6 7.34  11.9 7.22  19.1 7.52  19.2 7.36   0.0 0.00  12.5 7.21   9.5 7.08  30.8 7.66   0.0 0.00  25.6 7.67  25.5 7.59  11.8 7.29  34.6 7.71  24.8 7.54  16.3 7.34  20.9 7.46  24.4 7.49  16.5 7.31  24.4 7.57  34.7 7.72
0146 26.00 6739.520 1.557 -4.790  26.8 6.86  50.5 7.30  79.6 7.42  54.1 7.16  82.4 7.48  38.9 7.01  82.6 7.54  62.3 7.27  51.5 7.29  34.4 7.03  52.9 7.42  38.1 7.01  84.5 7.48  32.0 7.17  79.2 7.43  60.3 7.66  45.0 7.08  61.9 7.39  50.5 7.38  58.4 7.48  35.0 7.10  45.2 7.46  67.3 7.34  63.0 7.35  62.9 7.27  49.4 7.39  76.6 7.68  29.6 7.36  21.0 6.77  73.6 7.47  44.7 7.15  56.3 7.54  70.7 7.62  65.2 7.52  61.0 7.54  47.8 7.38  42.4 7.33  49.1 7.36  17.5 7.27  38.5 7.13  43.0 7.33  56.2 7.22  27.7 6.81  41.3 7.13  40.1 7.15  72.1 7.46  22.0 6.67  41.8 7.24  59.7 7.38  30.8 7.16  73.4 7.33  62.2 7.35  34.9 7.01  52.7 7.25  72.6 7.43  39.5 6.99  43.0 7.16  74.8 7.42
0147 26.00 6750.150 2.424 -2.570  97.1 7.03   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 109.5 7.16   0.0 0.00   0.0 0.00 115.6 7.58  95.7 7.13   0.0 0.00 108.1 7.17   0.0 0.00  86.6 7.20   0.0 0.00   0.0 0.00 118.2 7.29   0.0 0.00   0.0 0.00   0.0 0.00 106.2 7.29 109.4 7.64   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  94.7 7.54  93.1 6.94   0.0 0.00 108.0 7.29   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 116.8 7.67   0.0 0.00  82.2 7.42 101.6 7.33 113.6 7.56   0.0 0.00  97.0 6.97 110.4 7.22 100.5 7.26   0.0 0.00  89.9 6.85 107.4 7.45   0.0 0.00 103.8 7.38   0.0 0.00   0.0 0.00 112.0 7.30   0.0 0.00   0.0 0.00 118.8 7.32   0.0 0.00   0.0 0.00
0148 26.00 6752.705 4.640 -1.186  29.9 6.86  60.5 7.52  86.2 7.84  58.5 7.35   0.0 0.00  41.5 7.06   0.0 0.00  61.6 7.48  60.7 7.55  43.6 7.19  67.6 7.65  44.7 7.13  93.5 8.02  35.0 7.14   0.0 0.00  72.1 7.94  46.5 7.14  71.9 7.67  68.1 7.71  72.7 7.89  45.9 7.23  57.9 7.63  79.1 7.73  75.0 7.70  69.6 7.55  65.9 7.64  85.3 8.12  41.7 7.37  28.9 6.86  73.3 7.76  50.2 7.29  72.5 7.83  76.1 7.95  73.0 7.84  79.3 7.92  65.5 7.62  59.9 7.58  64.5 7.62  37.6 7.37  43.6 7.24  54.7 7.46  67.0 7.52  31.5 6.87  44.9 7.16  38.5 7.09  85.5 7.88  30.7 6.85  51.4 7.39  75.6 7.76  48.7 7.36  79.3 7.80  73.0 7.68  54.4 7.35  64.9 7.54  71.9 7.59  52.1 7.25  53.2 7.33   0.0 0.00
0149 26.00 6793.252 4.080 -2.366  14.9 7.01  30.6 7.44  45.1 7.56  29.0 7.29  47.5 7.62  17.4 7.04  50.7 7.72  36.5 7.47  31.3 7.43  17.6 7.11  34.3 7.56  21.5 7.17  51.2 7.69  16.6 7.20  46.4 7.60  38.5 7.75  22.2 7.16  39.5 7.57  31.2 7.50  35.8 7.61  17.7 7.14  31.5 7.62  41.1 7.53  37.3 7.50  34.3 7.39  29.1 7.46  48.3 7.84  23.8 7.54  11.3 6.89  44.1 7.64  21.3 7.19  39.0 7.70  44.1 7.77  39.2 7.64  40.5 7.69  31.5 7.52  30.1 7.52  32.6 7.53  14.4 7.37  23.0 7.29  28.0 7.47  31.0 7.34  12.1 6.86  15.1 7.01  16.0 7.06  49.2 7.71  10.8 6.80  26.0 7.38  37.9 7.56  18.0 7.24  42.8 7.54  36.6 7.49  17.9 7.10  31.9 7.42  38.5 7.48  28.6 7.32  27.5 7.35  42.6 7.55
0150 26.00 6804.001 4.650 -1.522  21.3 7.00  52.6 7.71  55.3 7.60  45.4 7.45  68.0 7.87  25.8 7.07  65.4 7.85  49.1 7.57  45.5 7.56  27.6 7.18  51.4 7.69  38.1 7.35  65.6 7.83  23.1 7.18  58.5 7.67  52.7 7.87  35.7 7.28  53.3 7.66  44.3 7.57  52.2 7.79  36.4 7.39  44.1 7.68  55.5 7.63  50.6 7.58  48.0 7.49  48.1 7.64  62.1 7.98  32.7 7.52  20.2 6.99  55.8 7.74  33.9 7.30  50.9 7.74  60.0 7.95  53.0 7.76  58.4 7.85  49.5 7.67  39.7 7.51  47.6 7.63  27.8 7.49  30.1 7.28  42.1 7.56  44.0 7.42  21.3 6.97  27.4 7.15  31.0 7.27  55.1 7.65  21.2 6.96  29.7 7.27  52.9 7.66  39.3 7.52  53.7 7.62  48.9 7.55  34.5 7.30  45.8 7.51  58.6 7.69  42.6 7.42  34.1 7.30  60.7 7.73
0151 26.00 6804.275 4.580 -1.776  13.7 6.93  33.8 7.49  43.9 7.56  28.7 7.28  51.4 7.72  16.7 7.00  49.4 7.71  33.8 7.42  31.6 7.43  18.1 7.10  37.1 7.59  20.1 7.11  48.7 7.67  16.3 7.15  44.2 7.57  37.6 7.71  23.8 7.19  39.8 7.57  30.9 7.46  32.6 7.53  26.0 7.33  32.1 7.59  36.1 7.43  36.4 7.47  32.8 7.36  32.1 7.49  48.7 7.87  21.3 7.41  12.0 6.89  43.9 7.66  17.4 7.05  37.1 7.63  46.5 7.83  36.3 7.57   0.0 0.00  30.7 7.47  28.2 7.44  31.9 7.49  18.8 7.43  17.4 7.10  31.5 7.51  29.0 7.29  16.9 7.01  22.3 7.20  24.5 7.29  39.2 7.52   0.0 0.00  20.9 7.22  38.6 7.56  26.0 7.41  39.5 7.49  36.7 7.49  27.8 7.34  32.2 7.41  39.7 7.50  22.3 7.15  25.4 7.28  47.3 7.65
0152 26.00 6837.016 4.590 -1.750  12.8 6.88  35.9 7.52  44.7 7.56  32.1 7.34  50.6 7.69  18.4 7.04  50.1 7.71  38.2 7.50  32.4 7.43  20.6 7.16  41.5 7.66  22.8 7.17  52.2 7.72  18.8 7.22  44.7 7.56  41.5 7.78  23.9 7.17  38.0 7.52  35.4 7.55  35.7 7.58  24.2 7.27  35.0 7.65  44.9 7.59  46.8 7.67  38.4 7.46  34.1 7.52  50.0 7.88  27.6 7.56  15.6 7.01  47.9 7.73  23.1 7.20  42.4 7.73  47.3 7.83  41.7 7.68  46.5 7.77  33.9 7.52  31.1 7.49  38.1 7.60  16.8 7.35  25.4 7.32  33.5 7.54  31.9 7.34  14.1 6.90  19.0 7.09  20.3 7.15  50.9 7.73  16.1 6.97  27.2 7.37  41.6 7.61  25.4 7.38  40.7 7.50  39.7 7.53  24.6 7.24  35.0 7.45  41.2 7.52   0.0 0.00  35.1 7.48  51.0 7.71
0153 26.00 6854.838 4.590 -1.876  12.3 6.99  22.3 7.32  33.3 7.45  19.4 7.15  37.5 7.55  12.9 6.97  37.4 7.58  22.0 7.24  25.6 7.39  14.6 7.09  29.2 7.53  14.4 7.04  36.0 7.53   9.7 6.98  35.5 7.50  33.0 7.71  15.7 7.06  27.5 7.41  23.4 7.39  28.0 7.52  16.6 7.18  24.6 7.52  30.8 7.43  30.7 7.46  25.7 7.31  23.9 7.41  37.3 7.72  21.0 7.51   9.0 6.86  30.8 7.47  21.3 7.28  32.2 7.64  33.8 7.65  29.8 7.53  32.5 7.61  26.5 7.48  22.0 7.39  28.4 7.52  14.7 7.41  14.6 7.12  24.8 7.46  21.6 7.22   0.0 0.00   9.6 6.87  15.0 7.11  23.6 7.28   8.3 6.76  20.1 7.31  32.8 7.55  13.8 7.16  29.3 7.38  27.6 7.39  16.3 7.13  25.0 7.35  25.5 7.31  20.9 7.23  34.4 7.59  36.1 7.54
0154 26.00 6945.203 2.424 -2.456 105.1 7.05   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 113.9 7.10   0.0 0.00   0.0 0.00   0.0 0.00 105.4 7.19   0.0 0.00   0.0 0.00   0.0 0.00  92.8 7.18   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 104.4 7.10   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  98.2 7.47 103.1 7.00   0.0 0.00 115.4 7.29   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  85.9 7.36 109.1 7.34   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 110.3 7.32   0.0 0.00  89.9 6.71 109.4 7.34   0.0 0.00 108.5 7.33   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0155 26.00 6971.933 3.020 -3.344  21.3 6.96  46.2 7.50  63.0 7.53  45.3 7.32  67.1 7.62  27.1 7.04  73.9 7.79  51.0 7.43  42.0 7.39  25.9 7.09  45.7 7.54  29.9 7.11  74.8 7.75  19.8 7.08  69.8 7.67  52.5 7.78  34.7 7.18  50.9 7.50  38.8 7.41  50.8 7.64  26.5 7.15  42.8 7.63  56.5 7.50  58.1 7.59  49.1 7.37  39.8 7.45  68.5 7.91  31.1 7.54  21.8 7.01  67.7 7.76  30.3 7.14  46.4 7.61  62.7 7.82  53.0 7.62  54.0 7.68  43.7 7.53  37.6 7.46  41.8 7.47  19.0 7.39  31.1 7.24  37.7 7.45  47.2 7.37  23.2 6.96  26.2 7.08  40.7 7.42  64.2 7.67  12.8 6.63  28.1 7.20  55.1 7.60  25.5 7.23  61.5 7.53  51.9 7.49  32.8 7.22  44.4 7.39  57.8 7.52  39.3 7.27  28.2 7.12  65.7 7.64
0156 26.00 6978.850 2.484 -2.461  89.6 6.81 115.0 7.40   0.0 0.00   0.0 0.00   0.0 0.00 108.8 7.07   0.0 0.00   0.0 0.00 110.8 7.39  98.8 7.12 118.3 7.42 107.8 7.09   0.0 0.00  86.1 7.12   0.0 0.00 118.5 7.69 112.1 7.10   0.0 0.00 117.5 7.50 117.9 7.58 105.1 7.19 107.9 7.53   0.0 0.00   0.0 0.00   0.0 0.00 116.9 7.43   0.0 0.00  90.4 7.37  87.6 6.76   0.0 0.00 104.4 7.14 119.6 7.58   0.0 0.00 119.0 7.49   0.0 0.00 118.0 7.44 105.7 7.35 116.4 7.45  82.5 7.36  96.1 7.14 107.2 7.35   0.0 0.00  98.9 6.95 109.7 7.14  94.9 7.07   0.0 0.00   0.0 0.00 103.9 7.30   0.0 0.00  99.4 7.21   0.0 0.00   0.0 0.00 101.2 7.00 117.3 7.28   0.0 0.00 114.7 7.16 117.9 7.35   0.0 0.00
0157 26.00 7112.168 2.990 -2.906   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.1 6.66   0.0 0.00  91.8 7.79   0.0 0.00 101.8 7.84  86.3 7.64   0.0 0.00  79.6 7.55   0.0 0.00   0.0 0.00   0.0 0.00 106.4 7.89
0158 26.00 7189.151 3.070 -2.658   0.0 0.00  72.9 7.37 100.0 7.56  82.1 7.35 104.1 7.66  55.8 6.94 108.4 7.79  79.6 7.36  70.3 7.33  58.1 7.12  88.8 7.68  71.5 7.25 109.1 7.74  48.3 7.12  91.5 7.42  78.5 7.68  62.7 7.04  89.1 7.56  72.7 7.42   0.0 0.00  63.7 7.22  71.9 7.59  89.0 7.44  92.5 7.57  91.1 7.49  69.1 7.34  93.6 7.78  52.7 7.35  38.3 6.72  87.5 7.52  64.5 7.18  88.0 7.76  83.2 7.61  85.3 7.64  93.5 7.79  78.9 7.52  79.5 7.63  82.1 7.59  43.3 7.31  63.5 7.29  66.8 7.36  78.7 7.29   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  82.7 7.46   0.0 0.00  89.7 7.45  89.8 7.55   0.0 0.00  79.9 7.40   0.0 0.00   0.0 0.00   0.0 0.00  92.1 7.47
0159 26.00 7401.688 4.190 -1.549  35.5 6.80   0.0 0.00  73.2 7.37  61.1 7.20  81.2 7.54  47.1 6.98  84.8 7.66  61.3 7.26   0.0 0.00  47.3 7.09  65.9 7.43   0.0 0.00  82.5 7.57  42.4 7.15  73.5 7.38  67.1 7.65  57.7 7.16  69.8 7.42   0.0 0.00  62.9 7.49   0.0 0.00  59.3 7.49   0.0 0.00  69.5 7.38  66.7 7.29  63.1 7.40  74.4 7.67  52.1 7.45  44.0 6.99  69.7 7.46   0.0 0.00  67.9 7.54  74.9 7.71  67.1 7.51  72.8 7.59  62.5 7.38  67.9 7.57  67.1 7.49  44.4 7.39  55.9 7.33  60.8 7.41  61.4 7.21   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  70.3 7.45   0.0 0.00  73.8 7.45  63.2 7.28   0.0 0.00  64.4 7.33   0.0 0.00   0.0 0.00   0.0 0.00  79.4 7.51
0201 26.01 4576.340 2.844 -2.966   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  76.7 6.90  85.9 7.30  76.3 7.35 100.4 7.81  76.5 6.89  71.8 7.32  97.2 7.75  88.8 7.43  85.6 7.71  87.1 7.53  86.0 7.23  91.6 7.53  91.0 7.55  92.6 7.41  93.5 7.47  95.3 7.72
0202 26.01 4620.521 2.828 -3.226   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  68.0 6.92  66.7 7.10  56.0 7.07  72.7 7.43  65.2 6.85  72.5 7.57  77.7 7.55  71.5 7.26  65.8 7.48  66.3 7.27  74.4 7.20  72.4 7.32  74.6 7.41  67.0 7.05  89.7 7.62  76.1 7.53
0203 26.01 4656.981 2.891 -3.619   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  54.8 7.07  43.1 7.02  33.9 6.95   0.0 0.00  37.8 6.66  35.0 7.06   0.0 0.00  55.8 7.34   0.0 0.00  47.9 7.28  54.1 7.17   0.0 0.00  49.8 7.29  52.4 7.17  46.4 7.04   0.0 0.00
0204 26.01 5234.625 3.221 -2.271  91.1 6.90  95.2 7.42  97.6 7.50 101.2 7.37  99.4 7.61  90.5 6.96  96.8 7.63  81.6 7.34  91.2 7.38  83.1 7.15 112.4 7.62  96.4 7.10  94.1 7.59  64.0 7.17  96.1 7.46  85.2 7.75  98.8 7.19 102.6 7.50 100.5 7.54  76.7 7.48  99.7 7.25  83.8 7.52 102.9 7.45  98.5 7.41 101.5 7.42 104.6 7.49  87.3 7.83  82.9 7.46  95.1 6.86  82.3 7.50  86.3 7.24 107.9 7.76  79.8 7.66  78.6 7.49 101.9 7.63 114.7 7.55 105.5 7.54 101.8 7.53  87.7 7.40  71.8 7.15 104.0 7.54 102.2 7.30  92.9 6.92  89.6 7.05  86.4 7.25 104.4 7.57  88.9 6.83  87.5 7.35 103.7 7.55 105.3 7.41  87.6 7.49  94.1 7.36  99.4 7.18  99.2 7.36  94.9 7.32 107.0 7.36  89.0 7.03  99.4 7.50
0205 26.01 5264.812 3.230 -3.108  57.8 6.99  62.6 7.51  57.8 7.48  59.5 7.29  57.4 7.53  53.3 6.98  59.4 7.65  46.7 7.34  53.7 7.30  47.6 7.14  66.9 7.50  60.8 7.14  54.9 7.56  32.3 7.18  59.5 7.49  45.7 7.64  59.4 7.17  63.7 7.49  61.6 7.50  45.2 7.53  63.1 7.27  50.0 7.55  65.8 7.49  61.0 7.42  57.4 7.29  66.8 7.50  49.9 7.79  48.1 7.46  54.8 6.83  46.8 7.47  48.0 7.18  64.1 7.66  46.9 7.68  46.8 7.55  63.6 7.63  74.0 7.54  68.2 7.56  64.7 7.55  51.1 7.38  41.3 7.22  63.5 7.48  61.3 7.24  56.5 6.94  51.1 7.04  53.3 7.29  71.7 7.72  54.0 6.87  62.4 7.60  63.8 7.53  60.8 7.27  50.0 7.44  60.8 7.46  63.0 7.21  61.4 7.36  58.5 7.36  57.8 7.14  64.2 7.30  61.9 7.53
0206 26.01 5414.073 3.221 -3.568  31.7 6.84  39.8 7.39  38.3 7.46  41.3 7.32  35.7 7.45  33.0 6.97  36.8 7.54  31.5 7.38  38.4 7.34  28.7 7.10  49.2 7.55  38.1 7.07  38.9 7.62  19.7 7.24  40.2 7.48  30.5 7.66  41.7 7.21  41.9 7.43  42.3 7.48  29.8 7.54  40.8 7.21  35.9 7.63  42.6 7.40  43.5 7.47  41.4 7.37  45.7 7.47  31.3 7.72  32.2 7.50  34.5 6.84  33.7 7.57  31.3 7.20  42.4 7.59  31.6 7.70  33.3 7.63  46.8 7.68  50.1 7.45  43.4 7.41  45.2 7.53  34.6 7.42  25.2 7.22  43.4 7.45  40.9 7.22  39.9 7.01  32.8 7.08  32.8 7.22  41.7 7.47  29.0 6.74  34.5 7.34  44.1 7.52  44.0 7.33  32.5 7.43  42.3 7.47  43.3 7.21  41.1 7.33  39.6 7.37  44.3 7.28  33.6 7.03  42.4 7.52
0207 26.01 5525.125 3.267 -4.007  20.5 7.04  34.5 7.72  27.3 7.64  26.1 7.42  32.0 7.80  19.1 7.08  28.3 7.76  20.2 7.52  25.2 7.46  15.9 7.19  35.1 7.68  24.8 7.22   0.0 0.00   7.6 7.16  34.4 7.78  20.1 7.77  18.8 7.11  31.7 7.65  28.5 7.61  19.0 7.66  26.6 7.35  19.4 7.62  32.5 7.63  31.1 7.63  27.8 7.51  31.2 7.60   0.0 0.00  17.4 7.53  18.7 6.93  27.0 7.81  14.6 7.16  33.3 7.79  17.6 7.69  21.3 7.72  31.2 7.74  34.6 7.57  30.2 7.56  28.4 7.59  15.8 7.35  13.9 7.30  32.6 7.65  30.9 7.46  26.3 7.17  18.3 7.17  17.2 7.24  37.8 7.81  19.3 6.95   0.0 0.00  33.9 7.72  28.4 7.44  25.6 7.70  27.0 7.56  22.4 7.18  29.0 7.51  37.7 7.77  24.8 7.29  30.1 7.43  34.1 7.77
0208 26.01 6432.680 2.891 -3.579   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  56.6 6.98  58.2 7.26  44.0 7.14  63.5 7.61  49.6 6.81  49.5 7.36  63.8 7.60  64.0 7.39  47.4 7.49  60.3 7.51  61.2 7.22  62.1 7.44  58.4 7.44  58.6 7.22  65.0 7.37  60.8 7.59
0209 26.01 6516.080 2.891 -3.302   0.0 0.00   0.0 0.00   0.0 0.00  76.5 7.43   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  68.8 7.44   0.0 0.00   0.0 0.00  75.3 7.20   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  61.7 6.81  75.4 7.32  54.5 7.11  74.2 7.55  59.9 6.75  66.0 7.45  83.9 7.73  66.5 7.16  68.3 7.69  73.8 7.52  73.7 7.19  79.4 7.51  83.5 7.67  84.8 7.46 100.8 7.80  81.2 7.73
0210 26.01 7222.394 3.889 -3.175  19.3 6.80  37.8 7.67   0.0 0.00   0.0 0.00   0.0 0.00  31.4 7.25   0.0 0.00   0.0 0.00   0.0 0.00  24.1 7.28  45.9 7.77   0.0 0.00   0.0 0.00  12.9 7.26   0.0 0.00   0.0 0.00  31.9 7.31   0.0 0.00   0.0 0.00   0.0 0.00  31.4 7.27   0.0 0.00   0.0 0.00   0.0 0.00  37.3 7.63   0.0 0.00   0.0 0.00  23.3 7.50  25.3 6.91   0.0 0.00  32.7 7.58   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  43.2 7.69  39.3 7.69  31.0 7.54  21.5 7.43   0.0 0.00  32.2 7.35   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  34.2 7.62   0.0 0.00  39.4 7.62   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
0211 26.01 7224.487 3.889 -3.196  25.0 6.99   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  26.4 7.14   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  34.1 7.30   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  32.0 8.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  24.6 7.56  25.2 6.92   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  26.3 7.44   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  34.0 7.63   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1001 26.00 4365.895 2.990 -2.234   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  85.0 7.48   0.0 0.00   0.0 0.00  82.7 7.37   0.0 0.00  82.1 7.40   0.0 0.00   0.0 0.00   0.0 0.00  87.9 7.37
1002 26.00 4432.566 3.573 -1.658   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  82.6 7.51   0.0 0.00  87.0 7.54  84.4 7.53   0.0 0.00  78.6 7.40   0.0 0.00   0.0 0.00   0.0 0.00  90.5 7.57
1004 26.00 4551.649 3.943 -1.893   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  29.7 6.88  46.1 7.25  38.5 7.15  66.5 7.62  31.1 6.91  51.7 7.50  62.8 7.62  46.0 7.41  70.6 7.70  61.9 7.55  42.6 7.19  59.8 7.54  67.4 7.60  51.9 7.32  48.4 7.32  76.3 7.81
1005 26.00 4574.215 3.211 -2.320   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  45.0 6.80  52.6 6.98  56.3 7.18  74.3 7.37  39.2 6.68  62.5 7.38  68.0 7.32  49.1 7.10  71.7 7.25  71.9 7.37  53.9 7.02  68.9 7.33  75.9 7.37  57.3 7.02  62.9 7.24  74.3 7.31
1006 26.00 4598.118 3.283 -1.307   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  82.5 6.76   0.0 0.00  85.1 7.03 110.8 7.39  76.7 6.63  87.8 7.14 107.6 7.41   0.0 0.00 111.4 7.39 106.2 7.33  94.3 7.09 103.6 7.32 110.6 7.33 105.6 7.28  95.4 7.15 118.9 7.52
1007 26.00 4602.000 1.608 -3.140   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  96.2 6.98 109.2 7.27  97.2 7.25   0.0 0.00  88.9 6.82 103.3 7.46   0.0 0.00 100.7 7.40   0.0 0.00 118.9 7.46   0.0 0.00 118.0 7.51   0.0 0.00 115.6 7.36 119.5 7.62   0.0 0.00
1008 26.00 4607.092 3.415 -3.491   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  28.8 7.78   0.0 0.00   0.0 0.00  19.4 7.62   0.0 0.00  25.2 7.57  21.4 7.62   5.4 7.01  15.7 7.49  26.8 7.71   8.6 7.17  17.3 7.59  25.8 7.66
1009 26.00 4630.121 2.279 -2.462   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  98.4 7.07 100.3 7.09  95.9 7.21   0.0 0.00  86.7 6.82 101.2 7.37   0.0 0.00 105.1 7.48   0.0 0.00   0.0 0.00 108.7 7.31   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1010 26.00 4631.486 4.548 -1.859   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  12.5 7.01  19.2 7.26  19.2 7.28  43.9 7.77   9.9 6.88  25.5 7.49  31.5 7.56  18.6 7.36  34.2 7.49  27.8 7.43  19.7 7.28  27.5 7.45  32.9 7.51  20.1 7.24  26.1 7.45  37.9 7.61
1011 26.00 4635.846 2.845 -2.349   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  70.7 6.99  74.8 7.08  74.6 7.29 102.0 7.70  60.6 6.76  69.1 7.17  91.8 7.54  77.1 7.39  90.2 7.35  87.0 7.36  79.7 7.24  87.8 7.43  96.8 7.50  81.4 7.18  81.2 7.30  95.2 7.44
1012 26.00 4661.534 4.558 -1.101   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  26.5 6.69  33.1 6.86  43.0 7.14  56.1 7.29  22.5 6.58  45.0 7.22  58.7 7.41  39.4 7.12  59.9 7.36  56.4 7.33  37.8 6.97  54.6 7.31  64.1 7.43  46.2 7.09  48.3 7.20  64.4 7.44
1013 26.00 4690.136 3.686 -1.449   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  65.4 6.91  73.5 7.09  62.1 6.98  92.8 7.49  60.1 6.80  71.4 7.26  93.5 7.60  70.8 7.24  90.7 7.43  87.3 7.41  75.6 7.17  83.9 7.36  94.3 7.47  75.9 7.10  78.2 7.25 100.6 7.62
1014 26.00 4741.529 2.832 -1.923   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  87.1 6.93  95.9 7.12  95.2 7.36   0.0 0.00  87.0 6.96  96.7 7.44 111.7 7.54 100.8 7.52 118.3 7.53 111.8 7.49 105.8 7.42 111.5 7.53 115.1 7.44 112.5 7.47 111.7 7.59   0.0 0.00
1015 26.00 4779.443 3.415 -2.115   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  54.8 7.02  58.3 7.10  64.6 7.40   0.0 0.00  43.8 6.79  73.0 7.66   0.0 0.00  64.4 7.44   0.0 0.00   0.0 0.00  67.8 7.34  79.6 7.60   0.0 0.00  78.8 7.52  65.7 7.30   0.0 0.00
1016 26.00 4780.811 3.251 -3.205   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  13.8 6.94  24.7 7.30  17.4 7.12  45.0 7.62  11.4 6.84  18.9 7.21  31.7 7.44  17.6 7.27  39.2 7.39  34.0 7.43  16.5 7.08  28.7 7.36  36.0 7.41  22.5 7.18  26.0 7.34  41.1 7.49
1017 26.00 4785.957 4.143 -1.755   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  37.5 7.12  35.0 7.09  39.0 7.23  64.3 7.63  21.1 6.73  37.5 7.23  57.0 7.54  41.3 7.36  52.2 7.32  48.6 7.32  31.4 7.01  49.3 7.37  53.6 7.36  38.3 7.10  45.0 7.31  60.3 7.50
1018 26.00 4790.746 3.251 -3.226   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  14.7 7.04  20.7 7.24  28.3 7.30   0.0 0.00  22.0 7.32  25.8 7.33  13.9 7.17  36.7 7.35  29.0 7.34  14.6 7.04  22.5 7.22  28.8 7.28  19.0 7.11  20.3 7.21  38.5 7.46
1019 26.00 4807.708 3.368 -1.947   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  54.2 6.78  79.3 7.34  69.3 7.29  97.7 7.73  52.5 6.75  63.2 7.16  91.2 7.67  67.6 7.29  88.9 7.49  85.8 7.48  63.3 7.00  80.7 7.40  97.8 7.68  78.8 7.28  67.8 7.12  90.5 7.48
1020 26.00 4808.147 3.251 -2.605   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  35.5 6.91  53.3 7.30  49.4 7.31  65.8 7.46  27.5 6.73  42.5 7.19  65.3 7.54  42.2 7.26  67.1 7.42  64.1 7.47  48.6 7.22  59.6 7.41  68.9 7.49  48.3 7.13  60.6 7.48  71.8 7.53
1021 26.00 4813.116 3.274 -2.688   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  30.9 6.92  38.0 7.10  42.8 7.26  70.0 7.66  16.4 6.53  50.9 7.49  67.3 7.70  38.3 7.28  74.5 7.72  65.3 7.60  47.4 7.30  61.8 7.57  66.3 7.54  44.9 7.17  55.9 7.48  69.7 7.59
1022 26.00 4835.869 4.103 -1.262   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  56.6 6.98  69.3 7.26  59.0 7.16  94.6 7.79  55.7 6.97  69.1 7.45   0.0 0.00  70.2 7.46  92.6 7.76  90.1 7.74   0.0 0.00   0.0 0.00   0.0 0.00  77.6 7.41  88.3 7.76  96.3 7.78
1023 26.00 4882.144 3.417 -1.375   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  82.6 6.92  91.0 7.09  90.5 7.32   0.0 0.00  68.2 6.58 101.8 7.62 114.5 7.70  86.3 7.23 115.0 7.61 113.2 7.62  90.1 7.12 106.0 7.51 115.8 7.58 100.7 7.29  96.7 7.32   0.0 0.00
1024 26.00 4907.733 3.430 -1.639   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  67.5 6.83  79.1 7.08  76.7 7.23 113.5 7.85  58.3 6.63  82.7 7.42 100.7 7.64  79.2 7.32 104.6 7.64  95.6 7.47  81.4 7.18  96.4 7.54 107.2 7.65  81.6 7.10  80.2 7.17 116.0 7.85
1025 26.00 4950.104 3.417 -1.342   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  81.3 6.84  91.9 7.07  84.4 7.11   0.0 0.00  80.5 6.85  98.4 7.49 109.7 7.54  93.4 7.35 113.1 7.51 108.4 7.46  87.2 7.00 103.7 7.40 114.9 7.50 102.5 7.29 101.0 7.38 119.2 7.59
1026 26.00 4961.915 3.634 -2.259   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  31.8 6.91  42.2 7.15  44.4 7.27  74.6 7.75  26.2 6.78  51.4 7.47  68.4 7.70  43.5 7.34  71.3 7.64  62.8 7.52  52.0 7.36  59.9 7.50  64.2 7.47  47.5 7.20  60.0 7.54  75.1 7.71
1027 26.00 4962.565 4.178 -1.103   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  53.1 6.82  60.5 6.98  65.5 7.24  82.4 7.41  48.7 6.73  65.3 7.26  80.8 7.45  64.3 7.23  80.9 7.38  78.0 7.35  65.1 7.10  76.3 7.34  82.5 7.37  71.1 7.17  69.4 7.21  85.6 7.43
1028 26.00 4969.916 4.217 -0.585   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  73.2 6.79  85.2 7.05  75.7 7.02 105.5 7.46  69.3 6.72  86.2 7.31 104.8 7.53  88.6 7.33 108.1 7.53  98.1 7.35  88.8 7.17  98.1 7.38 110.2 7.51  86.2 7.04  92.7 7.29 113.6 7.58
1029 26.00 5197.929 4.301 -1.438  31.4 6.85  56.4 7.42  72.7 7.55  57.6 7.29  72.5 7.57  42.0 7.02  77.2 7.72  59.1 7.38  56.7 7.45  44.2 7.17  64.7 7.60  48.6 7.17  78.4 7.69  40.5 7.23  70.6 7.52  61.2 7.69  51.8 7.20  65.7 7.53  59.0 7.51  60.1 7.59  49.1 7.26  56.4 7.59  72.3 7.59  64.9 7.48  63.2 7.40  60.9 7.53  72.9 7.84  46.0 7.46  30.4 6.85  68.2 7.62  48.4 7.21  64.8 7.68  64.9 7.67  64.0 7.63  64.2 7.61  61.5 7.54  61.2 7.62  57.2 7.46  37.5 7.37  44.7 7.22  57.5 7.51  60.1 7.35  32.2 6.83  44.0 7.10  47.2 7.24  70.8 7.59  26.2 6.69  46.5 7.26  66.2 7.56  49.9 7.36  68.8 7.54  61.3 7.42  49.0 7.21  58.2 7.38  68.8 7.51  49.1 7.15  52.3 7.28  72.2 7.58
1030 26.00 5206.801 4.283 -2.396   8.6 7.06  12.5 7.25  20.8 7.37  14.7 7.24  26.5 7.53   6.1 6.86  29.2 7.62  21.8 7.45  16.0 7.35   8.5 7.07  16.3 7.44   9.4 7.07  27.0 7.53   6.6 7.04  28.0 7.56  26.0 7.78   8.5 7.00  20.8 7.49  16.8 7.46  18.3 7.48   0.0 0.00  17.4 7.57  19.8 7.39  22.8 7.51  16.3 7.28  15.1 7.41  32.4 7.82   9.9 7.37   4.2 6.76  27.3 7.59  14.5 7.30  18.1 7.53  25.6 7.66  22.8 7.58  19.3 7.53  16.5 7.47  15.5 7.45   0.0 0.00   7.6 7.35  13.7 7.32  12.7 7.35  14.4 7.24   0.0 0.00  12.5 7.25  10.2 7.16  27.3 7.61   0.0 0.00   0.0 0.00  18.8 7.45  10.7 7.29  22.5 7.41  18.9 7.40  10.5 7.16  15.8 7.33   0.0 0.00  15.2 7.30  18.6 7.46  25.1 7.52
1031 26.00 5223.187 3.635 -2.231  34.5 6.96  50.6 7.32  72.1 7.52  58.4 7.33  73.6 7.58  41.1 7.04  74.9 7.66  63.8 7.49  53.9 7.41  44.0 7.20  63.2 7.61  48.4 7.20  76.8 7.64  38.4 7.24  74.1 7.59  64.0 7.82  53.0 7.25  65.5 7.55  61.4 7.61  59.6 7.61  49.0 7.31  56.0 7.65  69.9 7.55  68.2 7.57  63.4 7.41  60.1 7.57  74.9 7.91  45.1 7.53  29.8 6.88  70.7 7.67  50.5 7.29  63.8 7.71  69.0 7.80  63.0 7.62  63.4 7.64  57.5 7.51  55.5 7.54  59.6 7.56  33.7 7.39  45.4 7.27  54.5 7.50  57.9 7.33  32.2 6.87  58.2 7.42  43.8 7.20  73.9 7.67  30.5 6.83  49.6 7.37  63.5 7.53  43.1 7.29  67.8 7.49  63.9 7.49  53.7 7.34  58.8 7.42  67.1 7.48  49.9 7.20  53.9 7.35  71.6 7.57
1032 26.00 5242.491 3.634 -0.906  92.9 6.95 109.4 7.46   0.0 0.00 116.6 7.38   0.0 0.00  99.0 6.99   0.0 0.00 112.7 7.39 100.6 7.36  97.7 7.21 118.9 7.62 104.0 7.16   0.0 0.00  90.1 7.22   0.0 0.00 114.7 7.74 110.5 7.24 118.9 7.52 113.3 7.58 112.5 7.63 101.6 7.23 110.2 7.67   0.0 0.00   0.0 0.00 118.1 7.38 115.0 7.56   0.0 0.00  95.2 7.48  92.4 6.89 119.5 7.58 103.6 7.27 116.8 7.69   0.0 0.00 117.0 7.64   0.0 0.00 116.8 7.58 108.7 7.56 113.2 7.56  89.1 7.43  94.8 7.21 108.6 7.51 116.3 7.38  92.9 6.91 104.7 7.15  98.5 7.27   0.0 0.00  85.8 6.76  99.1 7.31   0.0 0.00 102.9 7.36   0.0 0.00 114.8 7.40 103.3 7.17 114.4 7.43   0.0 0.00 105.9 7.14 102.2 7.17   0.0 0.00
1033 26.00 5253.023 2.279 -3.819  31.4 6.93  54.9 7.42  76.4 7.50  56.7 7.25  82.1 7.65  43.9 7.10  80.1 7.66  61.4 7.34  52.4 7.35  40.2 7.14  57.7 7.52  39.1 7.03  83.4 7.64  35.4 7.22  74.8 7.49  61.2 7.74  45.9 7.11  60.3 7.42  55.3 7.49  59.4 7.57  38.7 7.15  51.4 7.59  67.9 7.44  68.6 7.54  65.8 7.40  55.6 7.51  75.8 7.82  38.1 7.48  26.7 6.87  77.9 7.73  50.2 7.28  60.9 7.66  73.6 7.82  63.2 7.57  61.6 7.60  51.3 7.44  43.8 7.34  52.9 7.44  24.4 7.35  43.0 7.23  48.5 7.43  56.3 7.27  27.2 6.79  44.4 7.17  38.8 7.12  76.6 7.66  21.2 6.63  49.1 7.39  62.1 7.48  35.2 7.21  71.7 7.44  59.0 7.35  45.3 7.20  56.7 7.36  70.3 7.48  51.4 7.22  51.5 7.32  72.3 7.49
1034 26.00 5279.654 3.301 -3.544  10.0 7.18  16.8 7.45  31.9 7.61  17.5 7.34  33.1 7.65   8.2 7.03  33.2 7.68  23.4 7.48  22.9 7.59  10.2 7.20  17.4 7.54  10.9 7.18  37.7 7.72   7.9 7.19  30.5 7.60  26.4 7.83  14.5 7.29  21.2 7.52  17.9 7.55  22.4 7.63  11.0 7.29  15.3 7.57  24.8 7.53  19.3 7.44  23.5 7.50  16.6 7.53  34.3 7.85   9.9 7.48   0.0 0.00  33.1 7.71  13.9 7.31  21.1 7.69  29.8 7.76  24.0 7.62  24.8 7.73  14.1 7.46  19.6 7.66  18.6 7.57   6.8 7.45  12.6 7.32  14.3 7.48  18.4 7.39   0.0 0.00  17.0 7.45  11.8 7.27  31.9 7.72   0.0 0.00   9.2 7.20  23.2 7.60   7.7 7.21  30.8 7.57  20.3 7.46   9.8 7.17  20.5 7.51  23.6 7.50  10.0 7.11  14.0 7.35  28.5 7.59
1035 26.00 5285.118 4.434 -1.465  26.9 6.91  51.6 7.48  58.5 7.43  46.2 7.24  60.7 7.50  34.5 7.04  65.1 7.63  47.7 7.30  44.2 7.32  34.5 7.12  53.1 7.52  38.2 7.13  63.8 7.56  29.7 7.13  60.0 7.47  54.1 7.69  44.6 7.23  55.4 7.49  50.5 7.49  50.5 7.53  39.3 7.23  49.4 7.59  58.3 7.47  58.3 7.52  52.8 7.36  50.4 7.48  59.8 7.70  38.4 7.44  22.7 6.83  58.2 7.56  38.4 7.17  55.4 7.63  56.4 7.64  55.0 7.59  58.4 7.66  55.8 7.59  50.1 7.53  51.6 7.51  32.2 7.40  36.8 7.20  46.5 7.44  49.1 7.30  26.5 6.87  37.5 7.14  36.5 7.17  66.1 7.66  24.3 6.82  49.0 7.48  59.9 7.60  38.6 7.29  54.4 7.39  54.2 7.44  41.3 7.22  52.1 7.42  57.4 7.45  39.4 7.13  44.7 7.30  59.8 7.49
1036 26.00 5288.528 3.695 -1.525  63.3 6.92  82.0 7.44  99.6 7.53  85.9 7.32 101.1 7.60  71.2 7.01 102.4 7.70  86.1 7.42  78.0 7.41  69.1 7.16  89.1 7.57  73.5 7.10 103.3 7.64  58.8 7.12 101.0 7.59  86.8 7.78  76.4 7.11  92.2 7.55  84.4 7.54  80.8 7.54  73.2 7.20  77.2 7.55  94.1 7.48  91.3 7.47  85.5 7.27  84.1 7.48  91.5 7.71  67.1 7.44  61.1 6.87  98.1 7.76  72.8 7.18  88.4 7.67  88.9 7.69  84.0 7.54  92.2 7.70  83.1 7.44  75.5 7.38  85.1 7.53  60.0 7.37  68.7 7.22  79.5 7.45  82.1 7.23  59.6 6.80  70.5 7.04  70.7 7.22  88.3 7.37  55.0 6.71  68.5 7.19  92.5 7.57  66.9 7.16  89.9 7.42  87.9 7.42  76.1 7.19  86.8 7.43  95.6 7.50  74.6 7.08  82.8 7.37 101.6 7.63
1037 26.00 5300.412 4.593 -2.234   6.7 7.12  13.6 7.47  19.9 7.54  10.0 7.23  24.6 7.68   4.2 6.86  27.8 7.78  13.5 7.37  12.5 7.40   6.8 7.13  13.2 7.50   7.5 7.14  23.9 7.66   6.5 7.21  18.4 7.51  20.2 7.79   8.0 7.15  15.8 7.51  17.2 7.64  14.6 7.54   9.5 7.32  10.8 7.48  19.2 7.57  15.6 7.49  13.7 7.38  14.1 7.55  20.6 7.70  10.0 7.53   6.4 7.12  18.8 7.56   6.5 7.08  17.7 7.69  21.1 7.73  14.3 7.49  19.0 7.70  11.6 7.46  17.1 7.68  11.1 7.41   6.7 7.44   8.5 7.26  14.6 7.59   9.3 7.20   0.0 0.00   0.0 0.00   9.8 7.31  13.6 7.40   0.0 0.00   0.0 0.00  17.6 7.59  10.8 7.46  19.6 7.53  12.2 7.36   0.0 0.00  10.5 7.30  17.0 7.50   8.4 7.18  13.6 7.47  21.1 7.61
1038 26.00 5301.327 4.386 -2.702   0.0 0.00   5.3 7.25   9.4 7.38   7.1 7.29  12.5 7.53   0.0 0.00  12.3 7.54   7.0 7.27   6.0 7.27   4.1 7.14   9.2 7.56   5.5 7.23  10.8 7.45   3.5 7.16   9.5 7.39   8.6 7.57   0.0 0.00   7.4 7.37   9.7 7.58  10.4 7.59   6.7 7.40   7.2 7.52   6.1 7.22   8.9 7.44   8.4 7.37   5.8 7.35  13.4 7.69   6.0 7.53   2.4 6.92  11.1 7.50   4.4 7.14   0.0 0.00   8.5 7.46  13.0 7.68  10.4 7.62   9.5 7.60   0.0 0.00   7.3 7.45   4.6 7.52   3.9 7.12   6.4 7.42   5.6 7.20   0.0 0.00   0.0 0.00   0.0 0.00  12.2 7.58   0.0 0.00   0.0 0.00   9.8 7.53   0.0 0.00   8.6 7.32   7.3 7.34   0.0 0.00   7.2 7.36   8.4 7.38   0.0 0.00   0.0 0.00   8.9 7.39
1039 26.00 5308.707 4.256 -2.361   4.8 6.72  18.9 7.40  24.6 7.40  15.7 7.20  31.1 7.56   8.5 6.94  28.8 7.54  17.4 7.25  14.7 7.23   9.6 7.06  16.6 7.38   9.8 7.02  32.1 7.58   8.6 7.10  26.8 7.46  22.1 7.60  10.4 7.03  19.5 7.38  15.3 7.33  21.8 7.52   9.0 7.06  17.2 7.49  22.2 7.39  18.8 7.33  18.8 7.29  16.0 7.37  31.2 7.72  11.7 7.38   4.1 6.68  27.3 7.53  10.4 7.06  21.9 7.58  25.6 7.59  22.9 7.51  25.8 7.63  16.1 7.39  13.8 7.32  16.9 7.39   8.0 7.31   9.9 7.08  13.6 7.31  16.2 7.23   7.4 6.89  20.4 7.44  14.6 7.27  25.3 7.49   4.7 6.67   0.0 0.00  19.0 7.38   0.0 0.00  24.9 7.40  13.9 7.17  13.9 7.23  16.4 7.28  22.4 7.39  11.5 7.08  13.1 7.20  24.9 7.45
1040 26.00 5320.039 3.642 -2.486  20.1 6.87  52.9 7.62  62.3 7.56  47.7 7.36  67.0 7.67  30.6 7.07  66.6 7.71  50.9 7.44  44.9 7.43  30.2 7.14  51.9 7.62  36.7 7.21  71.3 7.75  28.3 7.24  66.4 7.66  53.5 7.79  42.0 7.29  54.3 7.56  46.5 7.53  51.7 7.66  35.3 7.28  44.5 7.62  56.8 7.52  59.6 7.63  56.2 7.51  48.6 7.57  62.0 7.81  32.9 7.49  21.5 6.94  61.2 7.67  40.7 7.33  53.8 7.72  59.3 7.78  54.8 7.66  56.9 7.73  52.3 7.65  41.0 7.47  49.4 7.59  23.0 7.38  35.1 7.28  46.1 7.57  46.7 7.35  21.8 6.88  29.7 7.10  28.4 7.10  61.3 7.64  17.3 6.74  45.7 7.53  54.1 7.58  37.2 7.42  61.0 7.57  54.3 7.53  38.9 7.30  48.3 7.45  55.8 7.49  37.3 7.20  41.9 7.36  64.6 7.65
1041 26.00 5321.109 4.434 -1.198  39.5 6.92  64.5 7.51  73.8 7.49  62.0 7.30  78.0 7.61  47.3 7.03  80.4 7.71  63.9 7.41  58.6 7.40  47.8 7.15  69.8 7.61  53.7 7.18  83.5 7.73  43.0 7.20  74.5 7.52  68.9 7.80  55.7 7.18  70.8 7.55  63.1 7.51  63.2 7.58  52.8 7.24  59.4 7.57  73.2 7.52  72.1 7.55  66.6 7.38  64.5 7.51  72.5 7.75  54.1 7.55  35.9 6.86  71.5 7.62  51.3 7.18  69.2 7.68  71.5 7.76  67.7 7.63  67.6 7.59  66.1 7.54  60.4 7.50  65.5 7.55  42.3 7.37  51.7 7.29  61.6 7.50  62.4 7.31  41.3 6.93  54.0 7.20  48.6 7.18  77.6 7.65  31.0 6.71  51.7 7.28  70.8 7.57  52.4 7.32  70.7 7.50  64.4 7.39  53.4 7.20  65.6 7.44  74.8 7.55  59.0 7.26  54.9 7.24  75.2 7.55
1042 26.00 5365.396 3.573 -1.202  85.8 6.98 100.7 7.45 111.8 7.34 102.7 7.25 115.4 7.47  91.0 7.00 115.6 7.54 101.8 7.34  90.1 7.28  85.7 7.11 106.0 7.52  94.5 7.13 118.5 7.53  78.0 7.14 112.9 7.40 101.1 7.66  98.3 7.15 108.2 7.47  99.7 7.46  99.1 7.54  93.8 7.24  93.1 7.49 109.6 7.38 108.2 7.42 107.4 7.33 101.4 7.44 106.7 7.62  84.4 7.42  85.3 6.93 107.2 7.51  91.5 7.18 106.6 7.66 102.6 7.57 100.4 7.48 108.4 7.63 103.3 7.46  97.5 7.48  99.1 7.42  76.5 7.33  86.8 7.22  98.2 7.46 101.5 7.22  80.0 6.80  98.7 7.21  89.0 7.23 115.2 7.55  78.2 6.78  97.3 7.47 107.0 7.45  88.0 7.20 106.1 7.35 100.5 7.26  92.6 7.11 102.5 7.34 110.6 7.38  97.2 7.13 101.1 7.35 113.0 7.43
1043 26.00 5376.826 4.294 -1.983  10.9 6.77  29.7 7.35  37.6 7.35  26.5 7.17  43.6 7.49  16.1 6.93  39.7 7.44  34.1 7.35  28.3 7.29  19.7 7.10  32.8 7.46  21.1 7.09  43.7 7.49  17.3 7.14  40.7 7.43  35.8 7.62  22.0 7.09  34.1 7.40  32.1 7.45  35.1 7.52  20.9 7.16  31.0 7.53  35.6 7.36  36.7 7.42  32.0 7.28  33.3 7.48  42.6 7.65  21.3 7.38  12.0 6.85  37.7 7.44  21.0 7.10  35.6 7.56  38.3 7.57  36.3 7.50  40.0 7.62  31.5 7.45  29.0 7.42  30.0 7.40  16.5 7.34  21.1 7.16  27.3 7.38  28.1 7.21  17.1 6.97  26.7 7.26  26.6 7.29  42.6 7.53  10.2 6.70  21.1 7.18  36.3 7.46  25.3 7.36  36.5 7.34  28.7 7.25  18.7 7.05  32.3 7.36  34.3 7.33  24.8 7.17  19.0 7.06  38.6 7.41
1044 26.00 5379.574 3.695 -1.447  66.3 6.90  87.6 7.49 108.8 7.65  91.1 7.35 110.3 7.73  77.2 7.06 112.4 7.84  92.3 7.48  82.5 7.44  74.2 7.20  95.0 7.62  79.9 7.16 113.9 7.80  66.4 7.24 108.9 7.68  94.4 7.88  83.9 7.19  97.3 7.58  90.7 7.61  89.2 7.67  77.0 7.20  83.5 7.62 100.1 7.53 100.8 7.61  97.4 7.47  91.7 7.57 108.1 8.03  73.9 7.53  66.2 6.89  98.7 7.67  80.6 7.28  96.9 7.79  98.7 7.85  93.2 7.68  98.6 7.76  89.8 7.51  83.7 7.50  90.5 7.58  65.5 7.42  75.2 7.30  87.0 7.55  91.7 7.37  68.2 6.90  77.7 7.11  76.3 7.28 104.0 7.66  61.4 6.76  80.0 7.40  99.7 7.65  79.1 7.36 100.7 7.60  93.5 7.46  86.3 7.34  91.7 7.46 105.1 7.63  88.7 7.31  84.6 7.32 104.5 7.61
1045 26.00 5385.579 3.695 -3.008   5.9 6.83  18.7 7.41  31.7 7.54  17.2 7.25  31.6 7.55  10.6 7.06  33.2 7.62  21.1 7.34  17.6 7.34   9.5 7.07  20.2 7.52  10.0 7.04  34.2 7.59   8.7 7.14  31.8 7.55  25.5 7.71  11.9 7.10  22.4 7.46  17.6 7.43  22.6 7.55  12.3 7.24  18.8 7.58  24.3 7.44  23.5 7.46  20.1 7.32  17.4 7.45  33.5 7.76  10.2 7.37   4.1 6.70  29.7 7.56  12.0 7.14  23.1 7.63  28.9 7.66  23.7 7.53  23.4 7.59  17.4 7.46  17.0 7.47  19.1 7.48   5.9 7.24  12.1 7.20  14.8 7.39  16.4 7.24   8.4 6.96   0.0 0.00  19.1 7.44  30.1 7.60   4.8 6.69  17.2 7.42  23.1 7.51  12.0 7.32  28.9 7.47  20.5 7.38   9.0 7.03  19.2 7.38  24.9 7.45  17.5 7.31  17.7 7.38  29.0 7.53
1046 26.00 5389.479 4.415 -0.285  77.6 6.80  99.2 7.39 109.1 7.32  99.3 7.20 113.9 7.46  86.6 6.93 112.6 7.48  97.2 7.25  88.4 7.22  85.7 7.11 102.8 7.41  92.5 7.11 113.8 7.44  79.3 7.14 109.9 7.36 104.0 7.64  95.8 7.12 103.7 7.36  99.6 7.42  97.2 7.45  92.8 7.21  99.2 7.55 108.6 7.37 108.6 7.42 103.8 7.27 100.3 7.38 112.2 7.69  90.1 7.47  76.4 6.75 106.7 7.49  88.4 7.11 107.0 7.60 107.6 7.63 103.1 7.51 107.9 7.57  98.9 7.33  96.7 7.42  99.7 7.40  79.8 7.32  81.4 7.08  98.4 7.42 102.7 7.27  80.0 6.83  89.7 7.02  86.7 7.17 108.7 7.40  74.1 6.72  85.1 7.15 105.0 7.39  89.5 7.21 104.3 7.34 102.7 7.32  92.6 7.13 100.2 7.29 106.8 7.31  91.8 7.04 105.5 7.44 108.9 7.36
1047 26.00 5395.215 4.446 -1.682  23.5 7.05  45.9 7.58  56.5 7.61  40.4 7.34  63.8 7.76  22.7 6.99  66.2 7.83  46.6 7.50  42.9 7.51  26.1 7.14  50.2 7.68  26.6 7.10  63.1 7.75  23.6 7.19  56.1 7.61  49.8 7.78  32.9 7.21  48.9 7.57  44.7 7.59  52.3 7.78  31.8 7.29  42.2 7.65  54.3 7.61  50.4 7.58  46.5 7.45  42.0 7.53  60.2 7.88  29.0 7.44  17.3 6.90  52.0 7.64  32.4 7.26  47.2 7.67  57.2 7.84  50.2 7.69  54.0 7.76  39.4 7.48  38.9 7.51  45.6 7.60  22.6 7.38  27.9 7.21  42.2 7.57  43.2 7.41  19.7 6.92  28.7 7.17  27.8 7.19  55.7 7.66  11.8 6.64  45.0 7.62  52.9 7.67  29.6 7.32  53.8 7.60  40.8 7.38  30.9 7.23  43.7 7.47  55.0 7.62  31.2 7.18  38.5 7.39  57.0 7.65
1048 26.00 5398.277 4.446 -0.483  65.2 6.75  85.1 7.29  97.7 7.30  87.1 7.15 102.9 7.45  76.1 6.92  99.7 7.43  86.6 7.24  80.4 7.25  72.0 7.01  92.9 7.42  78.0 7.00 104.1 7.47  67.9 7.10  97.6 7.32  93.5 7.65  82.9 7.06  93.2 7.35  88.9 7.40  89.5 7.51  82.2 7.19  85.7 7.48  97.7 7.36  98.8 7.43  93.8 7.28  92.0 7.42 100.6 7.68  79.4 7.45  67.0 6.78  89.7 7.34  76.9 7.07  95.6 7.58  95.4 7.61  92.4 7.50  94.9 7.51  95.4 7.48  84.7 7.36  91.9 7.45  72.0 7.35  74.7 7.15  89.5 7.44  86.0 7.12  72.1 6.88  71.5 6.86  78.8 7.20  99.1 7.42  66.6 6.78  77.8 7.20  95.0 7.40  83.2 7.29  92.4 7.30  88.5 7.23  79.7 7.06  89.5 7.28  94.1 7.26  85.3 7.12  85.7 7.22 101.8 7.43
1049 26.00 5401.264 4.320 -1.666  30.0 7.05  56.6 7.65   0.0 0.00  53.4 7.44   0.0 0.00  35.7 7.13   0.0 0.00   0.0 0.00  50.3 7.52  34.9 7.19  57.0 7.66  39.6 7.22   0.0 0.00  32.6 7.28   0.0 0.00  57.8 7.84  40.9 7.22  54.3 7.52  54.7 7.65  57.5 7.77  39.7 7.30  54.3 7.78  62.3 7.61  62.0 7.65  56.1 7.48  54.2 7.62   0.0 0.00  37.6 7.50  23.1 6.91   0.0 0.00  42.8 7.33  63.5 7.88   0.0 0.00   0.0 0.00  61.9 7.79  56.3 7.67  50.4 7.60  56.1 7.67  26.7 7.34  41.6 7.38  50.6 7.59  57.8 7.54  32.8 7.08  44.8 7.35  34.6 7.19  74.0 7.89  24.9 6.90  50.4 7.58  59.1 7.64  37.8 7.35   0.0 0.00  58.8 7.60  39.9 7.26  58.6 7.62  70.8 7.78  49.0 7.39  61.3 7.71  73.2 7.83
1050 26.00 5406.770 4.371 -1.394  34.0 6.92  60.1 7.52  72.3 7.56  55.3 7.27  72.3 7.58  41.5 7.03  77.9 7.75  60.3 7.43  52.4 7.36  42.5 7.15  61.4 7.54  46.7 7.15  76.0 7.66  41.3 7.27  72.0 7.57  65.6 7.81  52.3 7.23  66.4 7.57  59.9 7.54  58.2 7.56  50.3 7.31  58.2 7.64  68.1 7.52  66.7 7.54  65.3 7.46  61.3 7.55  75.0 7.89  48.1 7.52  31.9 6.90  70.4 7.69  50.9 7.29  64.8 7.68  69.8 7.81  66.2 7.70  68.1 7.71  60.3 7.53  57.2 7.54  59.9 7.54  39.0 7.41  45.3 7.25  56.6 7.51  56.4 7.30  33.4 6.88  47.6 7.19  44.4 7.20  72.9 7.65  30.7 6.82  45.8 7.26  67.5 7.60  46.1 7.30  67.8 7.54  61.9 7.45  47.3 7.19  62.3 7.48  64.6 7.44  56.0 7.31  59.9 7.46  70.5 7.56
1051 26.00 5409.133 4.371 -0.934  57.3 6.95  86.5 7.69 100.5 7.72  89.6 7.57 104.8 7.85  64.9 7.04 107.6 7.95  87.5 7.62  80.6 7.62  69.4 7.31  93.2 7.79   0.0 0.00 108.5 7.92  57.6 7.22 109.3 7.92  87.6 7.88  78.0 7.31   0.0 0.00  83.2 7.63  82.5 7.71   0.0 0.00  82.0 7.76 100.9 7.79  99.1 7.80  95.7 7.68  90.6 7.75  97.4 7.97  68.7 7.56  53.7 6.88  93.6 7.79  74.6 7.38  92.5 7.87  95.2 7.96  87.3 7.75  95.2 7.87  87.9 7.68   0.0 0.00  91.9 7.81  59.2 7.42  67.3 7.33  84.6 7.70   0.0 0.00  62.1 7.02  70.2 7.19  73.3 7.43 101.8 7.83  47.9 6.73  67.0 7.30  98.7 7.84  74.7 7.47  95.1 7.72  94.8 7.74  82.2 7.48   0.0 0.00 102.0 7.80  78.7 7.34  96.2 7.82 102.9 7.82
1052 26.00 5417.039 4.415 -1.347  31.5 6.87  58.5 7.49  73.6 7.59  57.2 7.31  76.1 7.68  39.5 6.99  76.6 7.73  58.9 7.41  51.9 7.35  41.4 7.13  65.0 7.62  44.5 7.11  77.1 7.70  35.1 7.12  74.3 7.62  67.5 7.87  48.8 7.17  64.2 7.52  56.8 7.48  59.0 7.59  44.3 7.19  61.2 7.73  68.0 7.52  70.0 7.62  62.2 7.40  56.9 7.47  73.4 7.87  47.3 7.51  29.4 6.85  69.5 7.68  45.8 7.18  67.6 7.76  67.8 7.78  62.6 7.62  70.2 7.77  56.7 7.46  54.8 7.49  58.9 7.52  35.4 7.33  43.7 7.22  54.8 7.47  57.5 7.33  44.1 7.11  50.1 7.24  42.7 7.16  69.2 7.58  26.2 6.72  48.0 7.31  66.4 7.58  45.3 7.29  66.3 7.51  59.3 7.40  51.1 7.27  58.5 7.41  66.7 7.49  47.5 7.15  50.9 7.28  70.7 7.57
1054 26.00 5436.297 4.386 -1.250  36.6 6.85  64.5 7.49  72.7 7.44  56.9 7.17  76.1 7.54  44.3 6.96  79.3 7.66  61.0 7.32  57.1 7.35  46.6 7.11  68.2 7.56  48.9 7.07  77.4 7.57  41.2 7.14  72.7 7.46  67.1 7.73  56.7 7.19  68.3 7.48  59.8 7.42  63.7 7.58  51.0 7.20  63.6 7.66  70.1 7.43  67.1 7.42  62.8 7.28  61.2 7.43  72.7 7.74  51.1 7.47  31.1 6.75  72.0 7.61  48.8 7.12  72.9 7.75  69.4 7.69  65.8 7.57  68.0 7.59  62.9 7.46  55.2 7.37  64.8 7.52  41.6 7.35  50.3 7.25  61.9 7.50  60.3 7.25  37.0 6.83  49.1 7.09  57.6 7.38  70.4 7.47  32.0 6.72  51.0 7.25  70.6 7.55  47.9 7.21  67.4 7.40  63.6 7.36  49.9 7.12  61.2 7.33  70.1 7.43  55.1 7.17  56.9 7.27  76.0 7.55
1055 26.00 5436.587 2.279 -3.264  67.9 7.08  95.8 7.77   0.0 0.00  95.3 7.49   0.0 0.00  81.0 7.26   0.0 0.00   0.0 0.00  81.1 7.47  71.5 7.26  89.2 7.61  73.7 7.14   0.0 0.00  60.2 7.25   0.0 0.00  90.5 7.87  84.0 7.29  95.0 7.58  84.3 7.56  93.0 7.82  78.8 7.39   0.0 0.00 112.1 7.81 106.6 7.78 102.4 7.61  87.8 7.61   0.0 0.00  66.8 7.58  60.8 6.96   0.0 0.00  83.1 7.44  97.8 7.92   0.0 0.00  98.7 7.84  98.3 7.84   0.0 0.00  85.4 7.69  89.1 7.66  49.5 7.35  75.3 7.42  82.4 7.58  98.3 7.57  68.5 7.04   0.0 0.00  75.9 7.38   0.0 0.00  55.7 6.79  77.9 7.47 102.4 7.77  69.7 7.33   0.0 0.00   0.0 0.00  78.6 7.29  93.7 7.58   0.0 0.00   0.0 0.00  95.7 7.68   0.0 0.00
1056 26.00 5441.354 4.312 -1.511  28.2 6.84  55.2 7.46  69.3 7.54  55.9 7.33  72.0 7.62  34.2 6.93  71.4 7.65  58.4 7.43  52.4 7.41  38.7 7.11  59.4 7.55  47.3 7.21  76.0 7.71  35.4 7.18  72.3 7.62  63.1 7.81  47.4 7.18  62.0 7.52  56.2 7.51  59.5 7.65  41.9 7.18  55.9 7.65  63.9 7.47  63.8 7.52  58.4 7.36  55.1 7.47  70.0 7.84  43.3 7.47  26.6 6.83  70.1 7.73  43.1 7.17  61.2 7.66  66.9 7.79  63.0 7.67  62.4 7.64  57.7 7.53  53.2 7.50  54.3 7.46  34.4 7.37  41.8 7.22  53.2 7.48  53.2 7.28  32.5 6.91  43.2 7.15  41.5 7.18  72.1 7.68  26.6 6.78  50.5 7.42  66.0 7.62  44.4 7.32  66.9 7.56  57.2 7.40  47.2 7.24  56.4 7.41  66.8 7.53  49.4 7.23  50.7 7.32  69.5 7.58
1057 26.00 5443.409 4.103 -2.752   0.0 0.00  11.1 7.33  15.8 7.35  10.2 7.19  20.0 7.49   8.6 7.16  18.5 7.47  11.4 7.23  11.3 7.30   6.3 7.07  11.8 7.42   0.0 0.00  20.1 7.49   0.0 0.00  13.8 7.29  14.5 7.57   6.7 7.03  12.4 7.35   0.0 0.00   0.0 0.00   6.7 7.13  13.8 7.59  14.3 7.36  12.8 7.34  14.0 7.34   8.8 7.29  20.6 7.65   9.7 7.51   0.0 0.00  16.3 7.42   9.1 7.21  12.0 7.46  15.9 7.51  15.6 7.50  14.0 7.50  12.3 7.47  12.7 7.50   9.9 7.33   4.5 7.27   7.2 7.14   0.0 0.00   9.9 7.19   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  14.2 7.44   0.0 0.00  14.7 7.30   9.8 7.20   0.0 0.00  10.8 7.28  17.1 7.45   5.6 6.95   0.0 0.00  17.6 7.45
1058 26.00 5464.278 4.143 -1.545  38.1 6.91  69.1 7.62  82.2 7.66  66.4 7.39  81.7 7.68  45.2 7.00  80.9 7.71  61.0 7.33  62.9 7.51  50.3 7.22  71.7 7.66   0.0 0.00  85.4 7.75  43.0 7.22  80.1 7.63  66.3 7.75  57.7 7.23  73.5 7.62  65.1 7.57  63.6 7.60  62.5 7.46  60.9 7.62  79.3 7.65  77.8 7.67  72.0 7.49  69.4 7.63  75.0 7.81  49.9 7.48  37.8 6.92  72.9 7.64  55.1 7.28  68.4 7.67  73.4 7.81  66.2 7.60  74.3 7.76  69.8 7.63  61.1 7.53  70.4 7.68  40.3 7.37  48.8 7.23   0.0 0.00  71.5 7.51  46.2 7.04  51.5 7.16  49.9 7.22  80.3 7.71  34.9 6.81  52.4 7.31  76.2 7.69  55.3 7.40  73.7 7.56  69.3 7.50  58.3 7.31  67.7 7.49  73.8 7.52  62.5 7.33  68.4 7.54  79.7 7.65
1059 26.00 5470.092 4.446 -1.522  22.5 6.86  48.4 7.47  60.4 7.53  44.8 7.27  65.4 7.65  30.4 7.01  62.4 7.63  51.1 7.44  44.9 7.39  32.5 7.13  52.4 7.56  33.6 7.09  67.4 7.69  28.1 7.15  61.9 7.57  59.6 7.88  37.9 7.16  57.1 7.58  48.4 7.50  57.2 7.75  35.9 7.22  50.4 7.67  56.7 7.49  54.9 7.50  49.3 7.34  46.5 7.46  67.0 7.92  37.7 7.49  19.7 6.81  58.9 7.63  36.0 7.17  57.8 7.74  61.8 7.83  57.2 7.70  57.3 7.68  49.6 7.52  43.2 7.44  50.5 7.54  28.7 7.38  35.4 7.23  47.7 7.52  46.7 7.31  23.8 6.87  34.5 7.14  33.8 7.17  66.4 7.72  19.6 6.75  39.7 7.33  51.9 7.49  33.6 7.25  62.3 7.63  46.4 7.34  34.3 7.14  46.1 7.36  50.1 7.36  38.3 7.17  40.8 7.28  59.2 7.54
1060 26.00 5473.164 4.191 -1.946  18.1 6.88  42.4 7.47  56.0 7.55  42.2 7.34  56.7 7.58  25.0 7.02  57.4 7.63  43.1 7.38  40.8 7.43  27.2 7.14  44.1 7.53  37.4 7.30  61.8 7.68  20.5 7.08  56.0 7.56  49.4 7.76  31.1 7.14  49.0 7.54  42.7 7.52  45.6 7.60  31.4 7.26  40.1 7.58  51.4 7.51  49.6 7.52  43.2 7.35  43.1 7.53  56.5 7.79  28.4 7.42  16.4 6.85  51.5 7.57  30.4 7.18  47.9 7.66  49.5 7.66  47.9 7.60  48.9 7.64  37.7 7.42  36.4 7.43  43.3 7.53  19.6 7.29  28.8 7.21  38.2 7.46  39.1 7.29  27.8 7.10  25.3 7.07  23.3 7.04  56.9 7.64  15.0 6.74  25.2 7.13  47.7 7.53  27.7 7.26  52.4 7.51  43.6 7.41  33.6 7.26  42.6 7.41  52.1 7.52  31.0 7.15  40.1 7.40  54.4 7.56
1061 26.00 5473.900 4.154 -0.634  75.5 6.78  91.5 7.22 107.3 7.26  97.4 7.15 110.9 7.37  82.8 6.86 108.1 7.36  92.7 7.14  87.8 7.21  81.7 7.03 103.2 7.43  88.8 7.03 110.6 7.35  76.2 7.07 113.1 7.40 106.3 7.67  93.4 7.07 102.5 7.33  98.2 7.39  98.2 7.46  89.4 7.14  94.9 7.46 105.7 7.30 106.0 7.36  99.2 7.16  99.7 7.38 111.5 7.65  83.7 7.34  73.0 6.71 101.6 7.36  85.5 7.05 102.0 7.50 103.2 7.52 100.2 7.43 108.5 7.57 101.4 7.40  92.2 7.33 100.5 7.42  79.1 7.34  80.4 7.06  95.3 7.36  95.3 7.11  74.7 6.73  87.1 6.98  77.8 6.96 111.0 7.43  70.8 6.67  84.0 7.13 102.5 7.34  87.3 7.19  99.7 7.22 100.4 7.26  91.9 7.12  98.3 7.25   0.0 0.00  93.0 7.07  86.6 7.03 106.0 7.28
1062 26.00 5517.069 4.209 -1.979  17.5 6.91  36.7 7.40  50.9 7.51  35.8 7.26  56.8 7.65  19.6 6.93  61.4 7.78  42.0 7.41  36.8 7.39  24.0 7.12  41.9 7.54  24.8 7.08  70.9 7.91  19.9 7.12  56.6 7.63  45.2 7.73  29.1 7.15  42.4 7.46  35.1 7.41  41.0 7.55  28.3 7.24  37.2 7.57  45.7 7.45  47.4 7.53  44.0 7.42  36.2 7.44  53.0 7.78  29.3 7.49  12.6 6.77  49.2 7.58  27.9 7.18  43.6 7.63  58.0 7.89  46.4 7.63  47.3 7.66  38.3 7.49  33.7 7.43  36.4 7.44  19.2 7.33  26.6 7.21  36.8 7.49  33.3 7.22  19.4 6.94  20.5 7.00  24.8 7.14  51.3 7.59  10.8 6.62  25.8 7.20  43.7 7.51  24.9 7.24  54.7 7.62  40.9 7.41  27.2 7.17  37.9 7.37  45.9 7.46  33.5 7.25  34.3 7.33  52.7 7.58
1063 26.00 5522.447 4.209 -1.373  42.1 6.88  65.7 7.43  76.3 7.42  64.3 7.24  75.3 7.43  49.7 6.98  76.6 7.50  64.1 7.30  58.7 7.30  50.3 7.11  68.9 7.49  51.4 7.04  80.9 7.55  44.6 7.14  76.3 7.44  69.9 7.71  58.2 7.13  70.9 7.45  64.0 7.43  67.8 7.59  56.9 7.24  65.1 7.61  74.1 7.43  70.4 7.40  66.4 7.27  64.7 7.42  76.1 7.72  52.7 7.43  38.1 6.82  68.9 7.43  55.0 7.17  66.9 7.53  71.7 7.65  67.8 7.52  70.6 7.56  66.2 7.45  59.4 7.38  65.4 7.45  41.9 7.29  53.6 7.24  62.7 7.44  64.4 7.25  44.8 6.91  48.9 7.01  55.9 7.25  84.8 7.70  36.6 6.74  49.6 7.14  69.9 7.44  53.7 7.26  73.5 7.45  66.8 7.34  58.4 7.21  65.6 7.34  71.2 7.36  65.3 7.29  66.8 7.40  78.1 7.50
1064 26.00 5546.500 4.371 -1.018  51.7 6.91  76.9 7.53  94.2 7.65  76.8 7.35  98.6 7.79  59.3 7.00  95.3 7.76  81.6 7.55  67.1 7.34  56.8 7.09  78.9 7.54  61.4 7.07 102.2 7.86  51.4 7.14  96.3 7.72  88.4 7.99  67.6 7.16  83.3 7.56  72.7 7.46  80.6 7.74  62.9 7.19  75.1 7.68  88.3 7.58  88.2 7.63  82.9 7.46  77.3 7.53  94.0 7.98  59.8 7.43  48.7 6.85  89.0 7.76  66.3 7.26  85.7 7.79  87.8 7.88  80.9 7.68  86.1 7.75  71.2 7.38  75.1 7.57  76.1 7.52  54.4 7.39  64.1 7.33  75.0 7.54  74.2 7.29  47.1 6.78  58.8 7.03  59.1 7.16  91.3 7.67  48.2 6.81  67.5 7.38  87.6 7.67  62.9 7.28  90.2 7.68  77.7 7.42  65.1 7.18  74.5 7.37  85.2 7.50  64.8 7.11  71.3 7.32  93.3 7.67
1065 26.00 5549.948 3.695 -2.762  13.8 6.99  38.5 7.64  46.3 7.58  32.7 7.38  48.1 7.63  15.3 6.99  49.3 7.69  35.8 7.45  32.8 7.49  20.9 7.24  36.6 7.64   0.0 0.00  51.3 7.68  12.4 7.06  49.2 7.65  36.7 7.73  24.4 7.24  38.2 7.57  31.6 7.54  34.2 7.58  26.1 7.40  28.3 7.58  43.0 7.58  42.0 7.61  39.1 7.50  31.4 7.55  47.1 7.81  18.0 7.42  12.3 6.97  41.5 7.57  20.6 7.18  37.9 7.72  40.4 7.68  38.2 7.62  40.1 7.71  33.8 7.61  30.8 7.58  34.6 7.61  12.7 7.37  23.3 7.32  31.8 7.59  32.1 7.38  19.8 7.15  16.4 7.08  24.3 7.33  44.8 7.64  11.0 6.83  31.3 7.54  43.4 7.69  24.6 7.46  42.0 7.50  36.1 7.49  29.4 7.42  35.1 7.51  40.3 7.53  23.1 7.21  45.7 7.76  46.9 7.64
1066 26.00 5552.691 4.956 -1.704   0.0 0.00  20.7 7.56  24.9 7.56  16.8 7.36  30.1 7.70   8.0 7.03  33.2 7.79  19.1 7.44  16.4 7.41   9.9 7.18  21.2 7.61   7.8 7.02  32.0 7.74   9.0 7.21  29.4 7.67  22.8 7.72  12.0 7.21  21.9 7.56  18.2 7.53  24.2 7.70  12.1 7.30  18.2 7.60  23.4 7.55  23.2 7.58  22.8 7.53  17.3 7.50  30.7 7.85  14.5 7.55   5.0 6.86  24.4 7.61   9.5 7.13  25.3 7.75  26.0 7.74  24.1 7.67  23.4 7.67  16.1 7.47  17.9 7.55  21.4 7.62   8.9 7.40   9.3 7.16  18.9 7.58  17.2 7.38   0.0 0.00   0.0 0.00  10.0 7.18  28.6 7.70   5.0 6.81   0.0 0.00  25.4 7.67  13.1 7.40  22.9 7.51  21.8 7.54  13.8 7.33  18.2 7.46  30.1 7.71  16.2 7.38  12.2 7.27  25.7 7.61
1067 26.00 5559.638 4.988 -1.614   5.3 6.81  16.7 7.39  29.7 7.63  19.1 7.38  30.2 7.65   8.0 6.97  34.8 7.78  21.1 7.46  18.0 7.41  11.5 7.20  16.8 7.43  12.6 7.20  39.0 7.85  11.1 7.27  31.8 7.68  32.4 7.93  14.5 7.26  21.2 7.49  18.9 7.50  23.2 7.63  11.0 7.20  20.6 7.63  24.0 7.51  23.8 7.54  20.7 7.42  16.9 7.44  34.3 7.90  12.6 7.43   5.9 6.89  30.7 7.72  12.5 7.22  24.3 7.68  28.5 7.76  25.8 7.67  23.3 7.62  15.0 7.38  17.6 7.49  15.7 7.39  10.7 7.43  14.3 7.33  16.6 7.45  16.3 7.30   0.0 0.00   8.8 7.05  17.3 7.42  26.3 7.59   0.0 0.00   0.0 0.00  22.0 7.53  11.4 7.28  28.6 7.61  22.9 7.52  10.9 7.16  18.5 7.41  23.0 7.49  20.3 7.45   0.0 0.00  27.7 7.61
1068 26.00 5568.072 4.154 -2.889   5.6 7.17  10.1 7.47  16.1 7.56   7.7 7.22  19.6 7.67   6.3 7.18  17.5 7.64  13.4 7.50   8.4 7.34   5.4 7.16   8.0 7.41   5.0 7.07  20.2 7.68   8.1 7.48  15.4 7.54  14.3 7.75   6.9 7.21  10.0 7.43   8.1 7.41  12.7 7.61   5.1 7.17   8.8 7.55  12.3 7.47  12.7 7.53  10.8 7.39   7.2 7.37  20.1 7.83   6.4 7.50   2.8 6.86  15.0 7.57   6.5 7.21  10.8 7.60  16.9 7.74  14.3 7.64  12.1 7.61   6.3 7.32   7.2 7.40  10.8 7.56   3.9 7.39   8.9 7.43   6.7 7.36  10.2 7.39   0.0 0.00   0.0 0.00   7.2 7.31  20.4 7.76   0.0 0.00  11.9 7.60  12.7 7.57   0.0 0.00  17.9 7.60  11.0 7.45   5.2 7.13  10.3 7.44  12.8 7.49   9.1 7.36   0.0 0.00  14.3 7.53
1069 26.00 5568.867 3.635 -2.817  13.0 6.95  27.1 7.37  38.3 7.40  26.0 7.21  41.6 7.48  14.0 6.93  39.7 7.48  29.9 7.29  25.7 7.30  15.7 7.06  26.3 7.40  18.5 7.09  45.0 7.53  13.8 7.11  36.4 7.38  29.5 7.55  17.8 7.04  30.4 7.38  26.8 7.42  32.5 7.53  18.4 7.18  25.4 7.49  34.6 7.39  33.6 7.42  34.1 7.38  25.7 7.40  41.4 7.66   0.0 0.00   8.6 6.78  36.8 7.45  19.3 7.13  34.9 7.64  36.6 7.57  31.2 7.45  33.5 7.56  26.6 7.44  24.3 7.41  29.2 7.47  10.4 7.26  17.4 7.13  24.2 7.40  26.0 7.23  17.3 7.06  11.4 6.88  16.6 7.09  41.1 7.55  11.6 6.84   0.0 0.00  31.0 7.42  17.2 7.24  35.6 7.34  30.4 7.35  26.8 7.35  26.6 7.30  39.2 7.49  26.3 7.27  30.1 7.42  39.8 7.48
1070 26.00 5577.031 5.033 -1.446   9.4 6.96   0.0 0.00  28.4 7.47  19.4 7.27  33.4 7.60  10.9 7.00  36.1 7.68  23.8 7.41  19.8 7.34  12.1 7.10  23.0 7.48  15.4 7.19  34.7 7.63  11.7 7.17   0.0 0.00  30.3 7.74   0.0 0.00  24.8 7.46  23.4 7.50  27.3 7.61  14.3 7.21  22.5 7.55   0.0 0.00  26.2 7.48  23.5 7.38   0.0 0.00  34.6 7.77  15.9 7.42   6.9 6.84  28.1 7.53  11.8 7.06  28.9 7.66   0.0 0.00  27.7 7.59  29.5 7.65  26.0 7.58  19.2 7.41  24.1 7.52   0.0 0.00  15.5 7.25  20.8 7.46  19.2 7.27  13.6 7.12  10.5 7.02  16.9 7.28  31.4 7.59   8.3 6.88   0.0 0.00  26.8 7.53  17.2 7.37  27.4 7.46  23.0 7.40  14.9 7.20  22.0 7.39  27.5 7.48  15.4 7.17   0.0 0.00  30.7 7.55
1071 26.00 5587.573 4.143 -1.593  32.5 6.83  58.7 7.41  68.7 7.39  61.7 7.32  69.6 7.44  43.8 7.00  71.0 7.51  57.0 7.27  55.6 7.36  45.1 7.13  62.2 7.49  43.9 7.02  74.2 7.53  39.0 7.14  68.8 7.41  62.0 7.65  53.8 7.18  62.7 7.41  59.4 7.46  58.3 7.49  46.9 7.17  56.9 7.55  67.4 7.42  61.4 7.34  60.4 7.28  60.2 7.46  69.2 7.68  46.9 7.43  33.8 6.88  64.2 7.45  46.0 7.11  60.5 7.52  63.8 7.58  60.1 7.47  65.5 7.58  55.8 7.37  55.2 7.42  58.6 7.44  37.9 7.34  45.6 7.18  56.9 7.45  57.7 7.24  38.1 6.91  39.9 6.97  47.5 7.20  72.1 7.55  31.1 6.76  42.0 7.11  64.1 7.45  44.2 7.20  65.7 7.39  57.9 7.28  49.3 7.16  57.9 7.31  69.0 7.45  47.7 7.07  58.9 7.37  67.9 7.42
1072 26.00 5595.075 5.064 -1.633   6.9 7.03  17.0 7.50  25.9 7.64  13.0 7.28  23.6 7.59   9.6 7.16  28.4 7.73  23.0 7.61  14.6 7.39   9.5 7.20  14.6 7.45   9.1 7.14  33.7 7.83   7.4 7.16  27.4 7.68  23.3 7.78  13.3 7.32  18.1 7.50  14.7 7.45  22.0 7.69  13.6 7.40  13.9 7.50  20.0 7.51  18.6 7.50  18.2 7.45  17.2 7.54  31.9 7.93  12.5 7.51   4.1 6.82  25.6 7.69   8.5 7.12  19.1 7.63  26.7 7.80  23.8 7.71  23.1 7.71  17.0 7.55  12.9 7.41  19.5 7.61   6.3 7.26   8.6 7.17  17.6 7.58  14.7 7.35   0.0 0.00  11.5 7.29   8.8 7.16  17.8 7.46   0.0 0.00  17.4 7.55  20.0 7.57  10.7 7.34  23.0 7.57  19.4 7.52  13.8 7.38  11.2 7.25  20.3 7.52  15.8 7.41  16.7 7.48  23.6 7.60
1073 26.00 5608.974 4.209 -2.287  11.1 6.98  31.1 7.58  44.6 7.68  28.7 7.41  43.2 7.67  19.8 7.24  52.2 7.89  33.1 7.52  26.3 7.44  17.5 7.23  29.1 7.57  18.4 7.21  51.8 7.84  13.4 7.19  46.6 7.74  36.5 7.83  19.9 7.23  33.6 7.58  28.4 7.56  34.8 7.71  23.8 7.43  28.6 7.67  39.9 7.64  34.4 7.57  34.0 7.52  28.0 7.56  51.4 8.04  16.6 7.43  10.1 6.96  41.7 7.72  21.4 7.31  35.9 7.77  45.0 7.91  37.9 7.73  37.0 7.75  25.9 7.52  26.2 7.55  30.4 7.61  15.1 7.50  21.2 7.36  26.2 7.55  27.0 7.38  15.4 7.11  23.3 7.38  16.0 7.18  42.0 7.71   8.7 6.82  26.9 7.53  36.1 7.65  16.9 7.32  44.7 7.71  33.4 7.55  16.7 7.19  29.5 7.49  36.0 7.56  20.7 7.25  23.0 7.37  44.4 7.72
1074 26.00 5618.631 4.209 -1.233  47.6 6.85  69.8 7.38  80.3 7.36  71.1 7.24  83.4 7.46  56.6 6.97  81.8 7.47  70.6 7.30  65.2 7.31  57.5 7.13  75.9 7.50  62.5 7.12  83.5 7.46  50.0 7.13  81.9 7.41  72.8 7.64  64.9 7.12  76.5 7.42  71.6 7.46  69.4 7.48  64.2 7.25  67.3 7.51  79.6 7.40  75.9 7.37  75.7 7.32  72.2 7.44  78.3 7.63  59.9 7.46  46.0 6.83  73.5 7.40  61.7 7.17  73.7 7.54  72.7 7.52  71.8 7.47  80.5 7.64  69.8 7.38  68.1 7.43  74.0 7.50  51.8 7.37  58.5 7.21  70.3 7.46  69.7 7.21  52.8 6.92  60.4 7.09  60.5 7.21  86.2 7.58  46.2 6.79  60.0 7.23  79.9 7.51  60.8 7.26  74.8 7.33  76.1 7.40  63.8 7.17  72.7 7.35  71.0 7.21  64.3 7.12  69.2 7.30  82.6 7.45
1075 26.00 5619.587 4.386 -1.409  29.9 6.86  56.8 7.46  73.6 7.60  56.2 7.31  79.0 7.75  39.7 7.02  79.6 7.81  62.4 7.50  53.3 7.40  42.0 7.16  60.1 7.53  43.9 7.11  81.7 7.80  37.8 7.21  77.2 7.70  65.6 7.83  47.1 7.15  61.2 7.47  57.9 7.52  63.2 7.71  42.4 7.17  58.0 7.66  67.1 7.51  65.7 7.53  60.4 7.38  55.9 7.46  79.0 8.00  45.6 7.48  27.6 6.83  69.3 7.68  46.8 7.22  65.5 7.72  66.8 7.76  66.9 7.73  64.7 7.65  57.5 7.49  51.9 7.44  56.6 7.48  37.5 7.40  45.9 7.29  51.5 7.42  56.8 7.32  31.6 6.86  52.1 7.30  41.6 7.16  72.5 7.66  24.3 6.69  46.7 7.30  68.7 7.64  46.1 7.32  72.9 7.67  62.8 7.49  38.9 7.04  54.8 7.34  68.5 7.54  43.4 7.08  55.7 7.39  73.8 7.64
1076 26.00 5636.696 3.640 -2.495  20.3 6.87  47.6 7.49  60.7 7.52  43.7 7.27  59.9 7.52  28.1 7.01  59.1 7.54  47.5 7.36  41.7 7.35  29.9 7.13  48.4 7.54  33.4 7.13  65.2 7.62  26.4 7.18  62.3 7.56  51.2 7.73  36.9 7.17  51.5 7.49  43.3 7.45  50.1 7.62  33.5 7.23  41.9 7.56  55.2 7.47  51.2 7.45  50.9 7.39  45.6 7.50  61.5 7.80  33.6 7.50  18.7 6.85  52.9 7.48  36.0 7.22  50.7 7.65  53.7 7.65  48.9 7.52  46.7 7.51  43.3 7.47  40.4 7.45  46.0 7.51  22.4 7.36  33.2 7.23  39.0 7.41  41.1 7.23  20.9 6.84  38.9 7.28  33.3 7.21  57.1 7.54  18.6 6.77  36.1 7.31  53.9 7.56  32.0 7.30  54.6 7.43  47.3 7.38  36.7 7.24  47.0 7.41  53.0 7.43  41.5 7.27  41.6 7.34  58.2 7.52
1077 26.00 5638.262 4.220 -0.663  77.4 6.92  96.0 7.41 119.8 7.60 102.4 7.35   0.0 0.00  83.8 6.97   0.0 0.00 103.2 7.45  94.5 7.45  81.8 7.12 107.4 7.60  88.9 7.12   0.0 0.00  76.0 7.15   0.0 0.00 110.6 7.83  94.5 7.18 108.1 7.53 102.4 7.57 105.0 7.68  89.1 7.23  99.2 7.63 109.6 7.47 110.3 7.53 109.4 7.46 101.7 7.51   0.0 0.00  86.5 7.49  73.6 6.82 110.3 7.62  89.8 7.24 107.3 7.69 111.2 7.77 110.2 7.71 112.0 7.73 109.1 7.65  97.0 7.52 105.1 7.61  76.9 7.37  82.1 7.19  99.0 7.53 102.2 7.35  80.4 6.95  95.7 7.25  85.3 7.23 118.6 7.67  71.9 6.78  94.7 7.45   0.0 0.00  87.2 7.27   0.0 0.00   0.0 0.00  94.9 7.28   0.0 0.00 112.5 7.51  92.3 7.15 103.0 7.47   0.0 0.00
1078 26.00 5650.020 5.099 -0.749  26.8 6.91  49.1 7.41  62.3 7.53  51.0 7.34  66.1 7.63  32.0 6.99  69.9 7.73  53.0 7.44  48.5 7.41  36.6 7.16  58.8 7.60  41.1 7.19  71.9 7.74  35.6 7.24  63.6 7.57  59.2 7.74  42.8 7.20  59.0 7.55  53.7 7.53  57.0 7.65  43.6 7.30  51.3 7.57  59.2 7.49  57.4 7.49  54.0 7.39  54.4 7.53  68.6 7.87  39.9 7.40  23.4 6.84  60.8 7.63  40.1 7.21  60.2 7.68  60.0 7.71  55.2 7.57  64.8 7.74  57.5 7.58  50.9 7.51  55.0 7.55  35.0 7.38  42.1 7.31  52.2 7.52  51.5 7.36  29.7 6.95  34.4 7.07  42.9 7.30  67.5 7.67  22.8 6.79  42.3 7.31  59.5 7.57  35.6 7.20  58.3 7.51  54.6 7.45  35.4 7.09  54.6 7.46  66.7 7.63  46.7 7.28  48.8 7.37  64.9 7.60
1079 26.00 5650.704 5.085 -0.672  30.8 6.91  54.9 7.45  71.9 7.63  58.9 7.41  75.6 7.73  39.0 7.04  79.5 7.84  58.3 7.47  54.9 7.47  39.5 7.14  63.5 7.61  40.8 7.09  80.6 7.83  38.3 7.23  76.2 7.72  68.5 7.89  51.1 7.27  65.4 7.59  57.6 7.53  62.2 7.70  44.3 7.23  59.4 7.68  68.5 7.59  64.4 7.54  60.9 7.44  61.2 7.58  74.4 7.92  47.3 7.50  28.9 6.88  67.6 7.69  41.0 7.14  69.8 7.81  66.9 7.79  64.4 7.70  68.1 7.74  61.2 7.57  57.8 7.57  59.4 7.56  38.8 7.39  42.5 7.24  59.6 7.59  55.1 7.34  34.8 6.97  37.4 7.04  41.6 7.19  63.6 7.51  25.8 6.77  48.8 7.37  68.7 7.67  43.0 7.26  67.4 7.61  62.8 7.53  52.6 7.35  59.1 7.47  67.2 7.56  44.2 7.14  48.8 7.28  72.2 7.66
1080 26.00 5651.470 4.473 -1.747  16.4 6.93  36.4 7.45  49.8 7.56  36.7 7.35  51.0 7.60  23.0 7.08  53.1 7.68  40.5 7.45  36.0 7.43  24.6 7.19  40.2 7.56  25.6 7.15  53.8 7.66  19.5 7.16  48.0 7.54  44.8 7.78  30.0 7.23  41.9 7.51  38.3 7.53  39.8 7.59  27.7 7.28  38.2 7.64  43.4 7.47  43.1 7.51  41.6 7.44  38.1 7.53  50.4 7.79  29.1 7.52  14.7 6.90  44.3 7.55  28.8 7.26  43.4 7.67  50.2 7.80  47.8 7.72  45.0 7.67  37.1 7.51  36.3 7.53  39.8 7.56  20.7 7.41  26.8 7.27  36.8 7.54  35.6 7.33  21.6 7.05  29.3 7.27  25.4 7.21  50.2 7.63  13.1 6.78  30.1 7.36  41.9 7.53  26.5 7.33  45.3 7.50  40.5 7.46  25.9 7.19  37.6 7.43  42.2 7.45  32.8 7.30  32.0 7.33  49.6 7.59
1081 26.00 5652.320 4.260 -1.731  26.1 6.95  51.1 7.51  62.1 7.54  46.6 7.29  64.0 7.60  29.7 6.98  68.2 7.73  50.9 7.41  47.9 7.45  34.7 7.17  51.5 7.53  34.1 7.09  67.1 7.66  30.6 7.21  65.8 7.62  56.0 7.78  41.2 7.21  54.0 7.50  50.3 7.53  51.4 7.60  37.8 7.25  48.5 7.62  58.1 7.50  59.0 7.57  55.0 7.44  49.8 7.52  64.0 7.84  37.6 7.48  21.0 6.84  57.5 7.58  42.0 7.29  56.6 7.70  58.9 7.74  56.0 7.65  54.9 7.62  51.7 7.56  44.0 7.45  56.2 7.65  28.2 7.37  35.6 7.23  47.2 7.51  44.8 7.26  25.5 6.90  36.0 7.16  36.8 7.23  68.0 7.73  23.0 6.83  41.9 7.37  56.4 7.56  34.2 7.26  58.3 7.51  52.3 7.44  36.5 7.17  49.1 7.40  53.3 7.40  43.9 7.27  51.2 7.47  62.0 7.57
1082 26.00 5653.889 4.386 -1.334  35.7 6.90  61.0 7.47  74.5 7.54  56.9 7.24  74.4 7.57  42.0 6.98  75.5 7.63   0.0 0.00  55.5 7.37  46.1 7.17  64.4 7.54  45.9 7.08  75.3 7.58  42.2 7.23  72.4 7.51  65.3 7.73  51.9 7.16  69.3 7.56  62.6 7.54  60.3 7.55  53.6 7.32  57.8 7.57  67.0 7.43  68.2 7.50  63.0 7.35  60.8 7.48  68.8 7.69  49.4 7.49  31.6 6.84  70.8 7.63  49.4 7.20  67.1 7.67  67.5 7.69  63.4 7.56  69.0 7.66  59.8 7.46  56.6 7.46  65.4 7.59  38.5 7.34  45.2 7.19  60.2 7.52  57.1 7.25  39.0 6.94  47.4 7.13  49.9 7.26  71.7 7.55  31.0 6.77  52.9 7.36  67.7 7.54  49.5 7.31  66.4 7.44  60.3 7.35  47.6 7.14  60.8 7.39  62.2 7.33  49.4 7.12  56.2 7.32  70.7 7.50
1083 26.00 5672.267 4.584 -2.836   0.0 0.00   6.7 7.70   7.5 7.62   5.0 7.47  10.9 7.81   2.7 7.24  10.5 7.82   5.4 7.50   5.7 7.59   0.0 0.00   5.0 7.61   3.8 7.40   8.4 7.68   0.0 0.00   9.9 7.76   7.6 7.85   0.0 0.00   5.3 7.55   6.2 7.70   5.6 7.63   3.2 7.39   4.9 7.67   6.6 7.60   9.3 7.80   5.9 7.54   6.0 7.70  11.8 7.98   0.0 0.00   0.0 0.00   7.1 7.63   4.3 7.47   9.6 7.95   8.9 7.84   7.8 7.76   8.2 7.84   6.6 7.76   5.3 7.67   5.6 7.66   0.0 0.00   0.0 0.00   3.5 7.47   4.2 7.40   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.4 7.66   0.0 0.00   9.4 7.72   0.0 0.00   0.0 0.00   5.4 7.56   8.8 7.74   0.0 0.00   0.0 0.00   9.0 7.74
1084 26.00 5679.025 4.652 -0.626  55.4 6.90  75.0 7.40  86.3 7.42  75.2 7.24  87.4 7.47  62.5 6.99  90.1 7.58  75.2 7.33  67.2 7.26  61.6 7.11  78.2 7.43  63.7 7.04  92.5 7.58  57.6 7.18  87.8 7.46  82.1 7.74  70.4 7.14  80.5 7.41  77.1 7.47  77.6 7.57  68.7 7.23  76.8 7.61  83.0 7.38  85.0 7.48  80.4 7.33  78.6 7.46  86.4 7.73  67.2 7.49  48.9 6.77  81.4 7.51  65.0 7.14  80.0 7.56  80.5 7.62  78.5 7.53  83.5 7.59  82.0 7.52  69.9 7.35  79.7 7.51  58.5 7.36  63.2 7.21  75.7 7.46  73.3 7.20  54.0 6.84  64.1 7.05  64.8 7.21  86.9 7.50  47.0 6.71  62.0 7.16  83.0 7.48  66.8 7.26  81.3 7.41  77.5 7.33  69.2 7.18  75.2 7.30  84.1 7.40  69.5 7.13  72.8 7.27  86.8 7.46
1085 26.00 5680.241 4.186 -2.306  12.3 7.02  30.5 7.55  43.7 7.66  27.9 7.38  50.1 7.80  14.8 7.07  48.7 7.81  30.5 7.45  28.5 7.48  16.7 7.20  30.7 7.60  24.3 7.36  51.6 7.82  12.9 7.17  46.1 7.71  37.1 7.83  22.1 7.28  34.0 7.58  26.6 7.51  30.1 7.59  18.3 7.27  28.9 7.67  38.1 7.59  38.5 7.65  32.9 7.48  30.1 7.60  48.3 7.95  17.8 7.47   9.5 6.92  40.1 7.67  24.3 7.38  36.7 7.78  44.4 7.89  34.1 7.64  37.4 7.75  30.3 7.61  25.7 7.53  31.2 7.62  14.0 7.45  18.1 7.26  25.7 7.53  29.1 7.42  11.6 6.96  20.1 7.28  19.5 7.28  41.0 7.68   7.6 6.74  22.8 7.42  34.8 7.62  16.5 7.30  41.7 7.63  32.0 7.51  19.7 7.27  29.2 7.48  37.9 7.59  18.7 7.19  28.2 7.49  42.2 7.67
1086 26.00 5731.762 4.256 -1.050  58.2 6.92  84.4 7.56  97.4 7.57  82.5 7.34 101.6 7.69  68.8 7.08  98.9 7.69  81.8 7.41  74.3 7.38  65.6 7.17  88.2 7.61  73.6 7.21 101.7 7.69  59.0 7.19 100.5 7.66  86.1 7.78  75.0 7.19  92.6 7.62  83.2 7.57  82.9 7.64  70.9 7.24  78.2 7.61  92.5 7.52  90.1 7.53  86.0 7.39  84.5 7.55  93.1 7.80  67.3 7.47  54.8 6.86  89.2 7.60  70.1 7.21  88.3 7.71  89.3 7.75  82.8 7.57  91.1 7.71  86.5 7.58  78.4 7.51  83.3 7.55  59.7 7.39  68.3 7.29  82.5 7.58  80.8 7.30  58.5 6.90  75.5 7.25  69.0 7.26  95.4 7.61  52.8 6.79  71.8 7.35  89.8 7.57  67.2 7.25  86.8 7.45  83.2 7.40  70.6 7.17  84.5 7.46  91.9 7.50  76.9 7.24  77.0 7.32  96.0 7.58
1087 26.00 5732.275 4.991 -1.400  12.6 7.01  30.9 7.55  42.5 7.67  26.3 7.35  43.0 7.70  15.2 7.08  42.6 7.72  28.3 7.42  29.5 7.50  17.3 7.20  32.5 7.61  20.6 7.25  45.6 7.75  16.1 7.25  40.3 7.63  38.1 7.83  22.6 7.29  34.6 7.59  30.1 7.56  33.6 7.67  22.4 7.36  29.3 7.63  37.5 7.59  39.0 7.66  35.2 7.54  31.8 7.60  45.0 7.91  22.7 7.54  10.8 6.96  36.4 7.63  21.8 7.30  37.3 7.75  37.9 7.75  35.0 7.67  39.9 7.78  30.9 7.59  24.6 7.46  30.9 7.58  16.6 7.44  19.8 7.30  27.5 7.53  30.3 7.45  14.6 7.06  15.0 7.10  14.5 7.10  41.2 7.69   8.9 6.81  21.1 7.34  38.0 7.67  18.4 7.31  34.7 7.53  28.7 7.44  21.9 7.31  30.6 7.50  32.7 7.50  16.1 7.10  29.2 7.49  41.9 7.68
1088 26.00 5752.023 4.548 -0.846  50.3 6.89  68.4 7.33  82.3 7.41  71.3 7.24  85.4 7.51  58.3 7.00  82.4 7.49  69.8 7.29  64.6 7.29  58.9 7.14  75.4 7.46  63.4 7.12  85.8 7.51  53.7 7.19  82.4 7.42  76.8 7.70  66.3 7.14  77.8 7.44  72.4 7.45  74.2 7.58  62.6 7.19  71.4 7.58  82.2 7.45  79.0 7.43  77.5 7.35  77.0 7.52  82.6 7.72  63.0 7.49  46.8 6.83  77.4 7.49  62.9 7.19  77.2 7.58  79.6 7.68  75.9 7.56  81.0 7.62  79.9 7.57  71.0 7.47  74.4 7.48  55.8 7.41  59.4 7.21  73.7 7.51  69.7 7.21  51.1 6.88  64.7 7.16  59.8 7.18  88.9 7.62  45.0 6.76  69.3 7.43  78.9 7.47  60.9 7.23  74.6 7.33  73.9 7.34  69.9 7.29  74.2 7.37  77.3 7.33  78.4 7.41  68.1 7.26  82.6 7.45
1089 26.00 5753.121 4.260 -0.594  72.1 6.78  88.5 7.23 102.9 7.26   0.0 0.00 102.1 7.28  78.7 6.84   0.0 0.00  89.7 7.16  83.7 7.19  76.9 6.99  94.6 7.32  81.4 6.94   0.0 0.00  74.3 7.10   0.0 0.00  96.1 7.58  87.7 7.02  97.6 7.30  93.5 7.37  91.8 7.42  84.4 7.10  90.8 7.46  99.5 7.25  98.2 7.28  96.7 7.19  95.8 7.37 101.6 7.57  84.2 7.43  73.2 6.78  95.8 7.34  79.9 7.00  99.1 7.52  94.8 7.46  95.3 7.43 101.1 7.51  98.9 7.42  90.5 7.37  91.6 7.31  76.3 7.34  79.8 7.13  90.4 7.33  91.4 7.10  73.6 6.78  85.2 7.01  83.0 7.16 104.4 7.38  68.5 6.68  78.4 7.08  98.5 7.33  83.6 7.17  93.8 7.18  93.6 7.20  90.2 7.16   0.0 0.00  97.6 7.19  91.6 7.12  90.3 7.18   0.0 0.00
1090 26.00 5760.345 3.642 -2.438  23.5 6.89  51.2 7.50  63.7 7.51  47.3 7.28  65.3 7.56  30.9 7.01  72.1 7.75  49.0 7.33  48.1 7.43  36.2 7.21  55.5 7.62  32.7 7.06  73.9 7.73  28.6 7.18  68.5 7.62  55.4 7.76  39.7 7.17  59.4 7.59  50.5 7.54  53.7 7.63  37.1 7.25  46.5 7.60  59.5 7.49  62.4 7.61  60.5 7.52  48.2 7.49  66.5 7.85  36.6 7.51  23.2 6.91  60.4 7.59  40.0 7.24  53.9 7.65  61.6 7.77  55.1 7.60  61.4 7.75  48.5 7.50  50.4 7.60  56.6 7.66  28.6 7.45  36.5 7.25  45.6 7.49  48.7 7.31  27.9 6.96  32.3 7.09  35.4 7.20  61.9 7.57  20.5 6.76  37.0 7.27  58.9 7.60  34.9 7.30  60.7 7.49  53.1 7.43  32.6 7.10  49.9 7.40  60.6 7.51  44.8 7.27  43.3 7.31  65.1 7.59
1091 26.00 5775.080 4.220 -1.059  56.2 6.85  82.7 7.48  96.0 7.50  84.0 7.33  98.6 7.58  67.5 7.01 101.9 7.70  83.2 7.39  75.8 7.38  67.7 7.17  87.6 7.55  71.4 7.12 100.1 7.61  59.6 7.16  98.8 7.57  88.8 7.79  77.2 7.19  90.9 7.54  82.4 7.51  83.4 7.61  71.1 7.21  81.5 7.64  94.9 7.53  92.8 7.54  88.2 7.39  84.2 7.50  93.4 7.76  69.3 7.48  55.0 6.83  89.8 7.57  71.5 7.20  86.1 7.62  87.6 7.67  86.6 7.61  91.7 7.68  88.7 7.59  83.7 7.60  85.1 7.55  61.2 7.39  67.1 7.22  79.5 7.47  85.7 7.37  63.0 6.96  72.0 7.14  72.9 7.31  97.1 7.61  53.3 6.76  76.9 7.43  92.0 7.58  74.4 7.37  89.7 7.47  83.8 7.37  79.1 7.31  84.1 7.41  91.9 7.46  76.6 7.19  79.0 7.32  95.5 7.53
1092 26.00 5793.913 4.220 -1.578  33.6 6.91  57.0 7.43  73.9 7.55  57.2 7.28  71.6 7.53  40.4 7.00  71.6 7.58  59.4 7.38  53.4 7.36  40.9 7.10  59.8 7.49  41.7 7.04  76.0 7.62  38.1 7.18  73.8 7.57  63.3 7.74  49.7 7.16  62.3 7.45  57.0 7.46  57.3 7.52  47.0 7.23  56.8 7.60  67.7 7.48  67.6 7.53  62.9 7.38  59.4 7.50  74.1 7.85  46.2 7.47  29.9 6.85  66.9 7.57  45.1 7.15  66.1 7.69  66.3 7.70  63.5 7.60  66.9 7.66  60.6 7.52  54.8 7.47  64.4 7.61  35.1 7.33  45.7 7.25  57.5 7.51  53.5 7.22  32.5 6.85  47.5 7.18  43.3 7.16  68.9 7.53  26.0 6.70  47.8 7.29  66.8 7.56  46.9 7.31  68.8 7.52  60.2 7.39  43.4 7.11  57.1 7.35  63.8 7.39  53.4 7.24  48.8 7.22  72.1 7.56
1093 26.00 5814.805 4.283 -1.797  22.3 6.93  46.1 7.48  58.6 7.54  42.4 7.28  61.5 7.62  27.5 7.02  65.9 7.75  42.2 7.30  44.8 7.45  32.0 7.20  48.2 7.55  35.0 7.19  63.5 7.66  28.9 7.25  61.3 7.61  53.5 7.80  34.1 7.15  51.9 7.53  46.8 7.54  50.9 7.66  35.6 7.29  46.3 7.65  55.4 7.53  55.3 7.57  49.5 7.41  46.1 7.52  62.4 7.87  35.4 7.51  17.7 6.83  57.0 7.64  36.9 7.26  54.9 7.74  59.1 7.82  52.8 7.65  54.4 7.69  43.2 7.47  45.1 7.55  48.5 7.57  26.6 7.41  35.1 7.30  44.9 7.54  46.8 7.38  19.5 6.82  31.5 7.15  31.9 7.20  53.5 7.51  18.6 6.79  30.4 7.20  54.2 7.60  28.8 7.22  55.5 7.52  48.3 7.44  30.5 7.13  46.2 7.42  52.5 7.47  40.9 7.29  41.0 7.35  60.3 7.61
1094 26.00 5827.875 3.283 -3.165  13.5 6.90  38.5 7.55  53.0 7.58  33.9 7.31  55.2 7.64  19.9 7.05  56.8 7.71  41.8 7.46  34.5 7.43  21.3 7.16  37.0 7.57  25.0 7.19  60.7 7.73  18.7 7.22  53.9 7.61  44.6 7.82  26.0 7.19  42.2 7.55  38.0 7.59  42.4 7.67  22.6 7.24  34.0 7.64  46.3 7.53  46.8 7.60  41.5 7.44  34.3 7.53  59.0 7.94  23.2 7.51  12.9 6.92  50.8 7.65  29.1 7.31  45.1 7.78  51.3 7.81  45.0 7.66  43.5 7.69  37.5 7.61  37.4 7.64  35.3 7.54  16.9 7.48  24.7 7.27  32.9 7.54  36.4 7.37  19.6 7.06  27.5 7.29  20.1 7.13  58.6 7.79  13.4 6.85  28.2 7.38  44.7 7.62  23.0 7.35  53.0 7.60  40.9 7.49  26.2 7.27  37.0 7.45  48.9 7.58  27.5 7.23  27.9 7.31  54.9 7.67
1095 26.00 5835.098 4.256 -2.113  14.8 6.99  32.4 7.47  45.0 7.56  30.8 7.33  43.1 7.54  20.9 7.14  47.8 7.67  34.5 7.42  31.5 7.43  19.4 7.16  36.4 7.59  20.8 7.14  48.8 7.65  18.1 7.23  43.8 7.55  38.7 7.74  24.9 7.22  38.0 7.54  33.2 7.54  36.7 7.62  21.7 7.25  32.9 7.64  43.0 7.57  38.9 7.53  34.9 7.40  32.1 7.52  48.5 7.84  23.5 7.51  12.6 6.94  40.9 7.57  24.0 7.25  39.5 7.71  42.2 7.72  38.7 7.62  40.3 7.68  32.8 7.54  31.1 7.53  32.6 7.52  16.8 7.42  25.8 7.36  29.1 7.48  29.8 7.32  17.5 7.05  21.3 7.19  20.6 7.19  49.1 7.71  18.6 7.08  25.7 7.37  39.0 7.58  25.3 7.42  38.9 7.45  33.5 7.42  19.3 7.13  34.3 7.46  38.4 7.48  25.2 7.24  33.7 7.48  45.1 7.60
1096 26.00 5837.700 4.294 -2.255   8.1 6.87  25.3 7.49  34.7 7.55  22.6 7.32  35.7 7.58  11.6 7.01  38.8 7.67  27.0 7.43  23.2 7.41  14.8 7.19  23.6 7.49  13.8 7.11  40.5 7.67  14.6 7.29  34.1 7.54  32.1 7.78  16.8 7.19  27.6 7.50  23.9 7.50  29.7 7.64  16.6 7.28  23.6 7.59  31.1 7.51  29.3 7.51  27.1 7.42  23.3 7.50  40.8 7.86  15.6 7.45   6.9 6.83  33.2 7.59  18.8 7.29  28.4 7.65  37.7 7.81  32.9 7.68  29.4 7.63  20.8 7.44  18.9 7.41  24.2 7.51  13.2 7.47  15.5 7.24  21.4 7.47  20.3 7.27   8.0 6.83   0.0 0.00  21.7 7.41  27.1 7.45  10.2 6.95  19.4 7.38  27.8 7.53  14.3 7.28  33.1 7.52  26.5 7.45  17.0 7.25  23.7 7.41  25.2 7.38  18.8 7.25   0.0 0.00  32.4 7.53
1097 26.00 5845.266 5.033 -1.673   8.1 7.11  15.1 7.43  22.9 7.56  14.6 7.33  27.6 7.69   7.1 7.01  27.2 7.70  17.2 7.43  15.8 7.43   8.3 7.13  17.6 7.55   9.2 7.14  27.5 7.68   6.9 7.13  27.2 7.67  22.3 7.75  11.5 7.24  19.2 7.53  15.9 7.49  19.7 7.62   9.6 7.22  17.6 7.62  20.5 7.52  19.2 7.51  16.1 7.38  16.0 7.50  28.4 7.84  11.3 7.46   4.6 6.87  24.3 7.65   8.5 7.12  21.4 7.69  23.9 7.73  20.7 7.62  20.5 7.63  15.7 7.50  16.9 7.56  18.8 7.59   7.2 7.33  11.0 7.29  16.3 7.54  15.3 7.37   0.0 0.00  10.5 7.24  10.7 7.26  25.7 7.67   0.0 0.00  15.5 7.48  18.5 7.52  10.5 7.33  21.7 7.53  19.8 7.53   8.5 7.13  14.3 7.37  21.1 7.54   9.1 7.12  21.7 7.62  24.9 7.63
1098 26.00 5849.682 3.695 -2.885   8.4 6.85  27.7 7.50  36.7 7.50  22.9 7.26  40.0 7.57  14.2 7.06  43.3 7.67  29.0 7.40  24.9 7.40  15.5 7.17  30.8 7.62  14.1 7.07  43.7 7.64  11.5 7.13  40.5 7.58  31.4 7.71  16.9 7.14  29.4 7.49  24.5 7.48  30.2 7.59  15.8 7.22  25.3 7.61  31.1 7.44  31.4 7.50  28.4 7.38  24.7 7.50  42.3 7.81  15.0 7.42   8.0 6.86  39.0 7.62  17.4 7.19  31.7 7.69  37.7 7.72  32.0 7.59  31.4 7.63  23.2 7.48  24.6 7.53  25.5 7.51  11.3 7.41  20.7 7.35  21.7 7.45  22.0 7.25   0.0 0.00   0.0 0.00  17.6 7.24  32.7 7.50   7.3 6.74  19.3 7.34  31.9 7.56  17.8 7.38  36.9 7.50  27.1 7.40  14.5 7.12  23.8 7.36  30.8 7.44  24.3 7.35  20.3 7.30  37.0 7.55
1099 26.00 5852.217 4.548 -1.127  37.8 6.91  72.2 7.69   0.0 0.00  67.8 7.44   0.0 0.00  49.8 7.11   0.0 0.00   0.0 0.00  66.0 7.59  49.1 7.20  75.9 7.75  49.8 7.12   0.0 0.00  47.4 7.33   0.0 0.00   0.0 0.00  56.0 7.21  77.4 7.71  68.1 7.63  74.9 7.88  52.3 7.25  66.1 7.73  85.2 7.79  80.4 7.73  80.0 7.68  66.5 7.57   0.0 0.00  52.3 7.52  34.3 6.86   0.0 0.00  55.9 7.31  76.8 7.85   0.0 0.00   0.0 0.00  81.5 7.91  69.7 7.62  63.9 7.58  70.9 7.68  41.5 7.36  55.9 7.41  64.5 7.58  70.9 7.51  40.0 6.93  48.3 7.11  51.6 7.27  90.9 7.94  34.3 6.81  55.5 7.38  80.0 7.77  51.4 7.31   0.0 0.00  78.0 7.70  54.0 7.23  69.8 7.55  86.3 7.80  61.0 7.32  66.7 7.50   0.0 0.00
1100 26.00 5853.149 1.485 -5.089  15.3 6.82  43.0 7.45  67.3 7.51  43.5 7.25  69.4 7.56  23.3 6.96  69.0 7.60  51.5 7.36  43.1 7.41  24.8 7.09  39.3 7.47  25.5 7.03  74.5 7.61  19.0 7.11  66.4 7.51  45.0 7.64  32.1 7.12  48.3 7.45  38.4 7.45  49.3 7.59  27.3 7.22  35.2 7.55  55.5 7.43  49.9 7.42  49.3 7.33  36.7 7.44  65.2 7.76  20.2 7.40  13.1 6.80  62.6 7.55  32.9 7.20  44.7 7.63  59.4 7.68  51.4 7.54  48.6 7.62  34.9 7.44  32.8 7.43  40.6 7.49  10.8 7.30  28.1 7.18  35.7 7.48  40.3 7.22  13.2 6.68  28.9 7.17  24.9 7.09  59.2 7.54  14.1 6.70  36.2 7.41  50.7 7.52  22.5 7.25  63.3 7.43  49.4 7.41  28.6 7.17  42.5 7.36  53.2 7.39  28.3 7.05  33.4 7.26  61.2 7.49
1101 26.00 5856.083 4.294 -1.513  33.3 6.92  55.8 7.43  74.3 7.60  56.4 7.29  77.9 7.71  41.8 7.05  74.5 7.68  58.5 7.40  52.7 7.37  41.4 7.14  63.2 7.58  42.6 7.08  79.4 7.74  35.6 7.15  75.7 7.64  65.9 7.84  49.7 7.19  66.2 7.56  60.0 7.56  61.0 7.65  45.7 7.22  56.5 7.62  67.9 7.51  66.1 7.53  64.4 7.44  58.6 7.51  76.0 7.95  46.5 7.51  28.9 6.84  68.6 7.65  46.7 7.21  66.4 7.73  70.9 7.86  64.8 7.67  67.5 7.71  58.5 7.50  51.4 7.42  61.3 7.57  35.8 7.36  44.7 7.25  55.6 7.50  56.1 7.29  32.3 6.87  49.5 7.24  48.5 7.30  70.8 7.60  26.1 6.72  47.8 7.32  67.0 7.59  45.9 7.31  69.6 7.58  64.7 7.51  42.2 7.10  58.3 7.40  66.5 7.48  45.8 7.12  59.4 7.45  73.8 7.63
1102 26.00 5858.779 4.220 -2.156  10.6 6.82  29.7 7.41  46.9 7.60  29.0 7.29  47.9 7.63  17.9 7.05  48.2 7.67  35.6 7.44  29.5 7.38  18.6 7.13  34.2 7.55  22.1 7.18  51.2 7.69  15.6 7.15  47.4 7.62  38.5 7.74  24.0 7.20  38.3 7.54  31.1 7.49  36.1 7.61  19.6 7.19  32.2 7.62  41.1 7.53  38.1 7.51  34.3 7.39  33.8 7.56  46.9 7.80  20.8 7.43  10.6 6.85  46.1 7.68  22.5 7.21  37.9 7.67  44.4 7.76  39.5 7.64  38.3 7.64  34.0 7.57  31.2 7.54  33.8 7.55  15.2 7.37  22.0 7.25  29.0 7.48  31.7 7.36  14.3 6.94  23.8 7.26  22.6 7.25  40.6 7.54  10.5 6.78  25.6 7.37  36.5 7.53  21.0 7.31  41.6 7.51  33.3 7.42  14.3 6.98  32.9 7.43  42.7 7.56  20.3 7.11  36.4 7.54  44.8 7.59
1103 26.00 5859.578 4.548 -0.489  67.9 6.89  86.5 7.37 104.9 7.50  91.0 7.29 108.5 7.61  71.5 6.90 103.8 7.56  88.7 7.34  82.6 7.35  74.3 7.12  95.9 7.52  78.7 7.08 107.0 7.57  69.6 7.18 105.1 7.52  95.4 7.69  82.0 7.10  95.4 7.44  88.6 7.43  86.6 7.47  79.8 7.19  86.1 7.51 100.8 7.46  98.3 7.46  94.6 7.34  89.4 7.41 104.5 7.78  76.7 7.41  65.1 6.82  95.1 7.51  75.6 7.10  95.9 7.60 100.5 7.73  92.5 7.54  95.0 7.54  96.0 7.53  87.1 7.46  91.8 7.48  69.8 7.34  70.7 7.11  90.8 7.51  87.2 7.21  67.3 6.85  78.4 7.07  72.1 7.10 109.1 7.66  60.7 6.72  84.9 7.40  94.2 7.42  78.2 7.24  97.3 7.46  97.3 7.47  82.6 7.19  91.5 7.37  97.6 7.39  89.8 7.28  86.6 7.29 106.5 7.57
1104 26.00 5861.107 4.283 -2.327   7.4 6.89  22.6 7.48  29.9 7.50  17.6 7.23  35.7 7.63  10.2 7.00  38.6 7.72  22.4 7.37  21.4 7.42  11.9 7.14  22.7 7.53  11.9 7.09  36.8 7.65  10.4 7.17  34.3 7.60  29.8 7.78  15.2 7.19  26.2 7.53  23.2 7.54  26.5 7.62  14.9 7.28  21.2 7.58  27.6 7.49  27.6 7.53  22.3 7.36  20.9 7.49  36.1 7.81  16.9 7.55   6.8 6.88  32.0 7.62  15.5 7.24  27.9 7.69  33.6 7.76  26.8 7.59  28.8 7.67  23.0 7.56  15.8 7.36  22.3 7.52   8.9 7.33  14.8 7.27  17.8 7.43  20.9 7.34   8.2 6.91  15.6 7.26  17.6 7.34  25.9 7.48   8.7 6.93  27.5 7.65  26.4 7.55  12.5 7.27  31.2 7.53  24.7 7.46  12.2 7.13  22.1 7.42  29.4 7.53  18.1 7.29  30.1 7.65  34.3 7.63
1105 26.00 5880.029 4.558 -1.877   8.0 6.78  23.0 7.35  32.9 7.44  19.1 7.14  36.4 7.53   9.1 6.80  35.6 7.54  21.9 7.23  23.7 7.34  14.6 7.10  24.0 7.41   0.0 0.00  37.9 7.56  12.1 7.10  33.9 7.47  28.0 7.59  15.1 7.05  27.2 7.41  20.9 7.33  27.1 7.50  13.8 7.09  22.6 7.47  32.7 7.47  24.2 7.31  26.2 7.32  22.7 7.39  37.2 7.71  17.1 7.39   5.7 6.65  31.0 7.47  15.3 7.09  30.8 7.61  33.4 7.63  29.9 7.53  32.4 7.61  21.4 7.36  25.0 7.48  26.9 7.49  11.3 7.28  14.4 7.11  19.7 7.33  18.5 7.13  12.8 6.99   0.0 0.00  13.8 7.07  32.3 7.49   9.7 6.84  23.7 7.41  28.4 7.46  15.9 7.24  27.5 7.32  20.3 7.21  16.8 7.16  23.0 7.31  31.2 7.44  14.5 7.03  17.0 7.16  32.0 7.45
1106 26.00 5881.279 4.607 -1.741  12.7 6.93  36.1 7.58  49.4 7.70  28.6 7.31  52.3 7.78  20.5 7.15  54.3 7.85  35.7 7.49  31.5 7.46  17.5 7.12  34.3 7.57  20.0 7.14  56.2 7.85  16.1 7.17  55.5 7.83  44.0 7.89  26.5 7.29  37.9 7.57  34.3 7.58  41.0 7.75  21.1 7.24  31.0 7.60  45.8 7.66  40.1 7.59  36.7 7.48  33.0 7.55  54.0 8.02  23.4 7.50  12.2 6.93  46.3 7.74  24.3 7.28  41.5 7.76  45.3 7.83  43.6 7.77  44.7 7.79  31.4 7.52  36.2 7.66  38.0 7.66  17.5 7.43  27.1 7.41  26.8 7.44  31.4 7.38  13.2 6.92  14.8 7.01  20.8 7.22  42.5 7.62  10.9 6.82  27.9 7.44  41.1 7.65  23.8 7.39  46.3 7.67  33.5 7.45  28.0 7.38  33.1 7.46  45.2 7.65  32.6 7.43  23.3 7.26  54.5 7.83
1107 26.00 5902.485 4.593 -1.783   0.0 0.00  32.2 7.52  43.0 7.60  27.8 7.32  45.9 7.67  17.2 7.08  46.2 7.71  30.5 7.40  27.8 7.40  18.1 7.16  31.1 7.53  21.3 7.20  49.2 7.74  15.3 7.17  42.4 7.59  40.7 7.84  25.9 7.30  30.5 7.43  28.0 7.46  33.0 7.59  19.5 7.22  30.7 7.62  38.1 7.53  38.1 7.57  28.7 7.33  29.7 7.50  44.8 7.84  24.8 7.57   9.4 6.83  38.7 7.60  23.2 7.28  41.0 7.78  38.7 7.71  37.7 7.66  37.7 7.67  31.5 7.55  33.2 7.62  34.9 7.62  15.7 7.39  26.9 7.43  27.4 7.48  29.0 7.35   0.0 0.00  28.8 7.42   0.0 0.00  38.5 7.57  15.4 7.02  23.0 7.34  34.5 7.54  20.3 7.32  35.8 7.47  33.2 7.47  21.5 7.24  30.5 7.43  35.8 7.49  19.4 7.13  18.8 7.16  37.5 7.52
1108 26.00 5905.689 4.652 -0.650  54.9 6.90  72.8 7.35  91.6 7.53  75.1 7.24  93.3 7.60  60.0 6.95  91.7 7.61  77.2 7.38  71.3 7.37  60.4 7.10  80.5 7.48  66.2 7.10  97.5 7.69  55.9 7.17  92.2 7.55  82.5 7.76  68.1 7.10  82.6 7.46  78.0 7.49  79.7 7.63  65.5 7.17  76.6 7.62  82.8 7.38  85.3 7.48  81.2 7.35  76.1 7.41  92.6 7.87  63.1 7.41  53.3 6.87  80.4 7.49  66.9 7.20  82.1 7.61  83.8 7.70  83.0 7.65  85.0 7.63  79.0 7.46  78.9 7.56  81.6 7.56  56.1 7.32  62.0 7.20  74.9 7.45  73.8 7.21  65.1 7.09  77.8 7.35  58.8 7.08  87.5 7.51  46.1 6.70  68.2 7.32  85.4 7.53  67.1 7.28  83.7 7.47  77.0 7.33  65.5 7.11  76.7 7.34  80.8 7.33  69.6 7.14  77.6 7.38  85.9 7.44
1109 26.00 5916.249 2.453 -2.882  71.7 6.93  93.7 7.47 113.6 7.47  97.9 7.30   0.0 0.00  82.1 7.05 114.1 7.58 100.9 7.44  88.2 7.40  78.9 7.20  97.7 7.54  84.8 7.14   0.0 0.00  70.4 7.27 117.6 7.58  93.9 7.70  88.0 7.13 102.6 7.50  93.4 7.52  93.1 7.58  84.0 7.27  82.7 7.50 109.6 7.50 105.9 7.51 106.2 7.44  91.6 7.45 108.4 7.76  74.6 7.52  70.0 6.91 107.2 7.59  85.7 7.26  98.1 7.67 108.2 7.82  95.8 7.53 101.1 7.65  96.6 7.54  88.3 7.50  92.6 7.49  61.8 7.38  79.7 7.29  88.2 7.47  96.5 7.28  73.3 6.92  78.2 7.02  77.4 7.18 111.4 7.58  61.0 6.68  85.3 7.41 107.3 7.62  77.3 7.26 105.9 7.42  95.1 7.30  96.4 7.43  95.8 7.37 109.7 7.49  83.5 7.05  97.2 7.46   0.0 0.00
1110 26.00 5927.786 4.652 -0.987  41.6 6.96  65.9 7.53  74.0 7.49  61.8 7.29  75.2 7.55  43.8 6.96  75.6 7.60  63.7 7.41  62.0 7.47  48.7 7.17  67.8 7.54  50.0 7.10  77.4 7.59  43.2 7.20  73.2 7.49  68.1 7.76  54.3 7.16  68.0 7.48  65.4 7.54  64.2 7.60  56.5 7.31  61.6 7.60  75.8 7.56  71.6 7.52  67.0 7.38  63.8 7.48  74.1 7.78  52.1 7.48  34.4 6.83  66.7 7.50  54.9 7.26  68.4 7.64  71.1 7.74  66.8 7.60  71.7 7.67  68.1 7.56  62.4 7.52  64.4 7.51  50.3 7.52  48.0 7.20  63.8 7.54  59.7 7.25  57.1 7.25  60.4 7.33  48.8 7.18  70.7 7.49  34.3 6.79  46.3 7.15  69.6 7.53  51.7 7.29  66.3 7.41  63.6 7.37  56.3 7.25  64.3 7.41  65.1 7.34  52.9 7.13  63.5 7.41  73.8 7.52
1111 26.00 5929.667 4.548 -1.140  37.5 6.92  61.4 7.46  75.5 7.55  60.0 7.29  76.9 7.61  44.6 7.01  75.2 7.61  60.3 7.36  56.6 7.37  44.5 7.11  68.3 7.59  45.8 7.05  79.3 7.66  42.1 7.21  77.6 7.61  66.2 7.75  54.3 7.19  68.3 7.52  63.1 7.53  63.3 7.61  51.2 7.24  58.8 7.57  67.9 7.43  70.0 7.52  60.9 7.29  62.5 7.49  74.4 7.82  49.3 7.46  34.0 6.86  66.3 7.52  49.6 7.18  66.6 7.63  67.6 7.68  63.4 7.55  68.7 7.63  65.6 7.54  61.0 7.53  63.7 7.53  41.2 7.37  46.3 7.20  58.8 7.46  61.9 7.33  30.5 6.74  36.5 6.89  54.5 7.34  75.1 7.61  29.7 6.72  52.2 7.32  68.6 7.54  48.4 7.26  67.6 7.46  61.7 7.36  57.7 7.32  60.1 7.35  65.8 7.38  49.3 7.10  55.2 7.27  77.9 7.63
1112 26.00 5934.653 3.929 -1.015  76.3 6.89  96.0 7.42 111.5 7.43  99.1 7.27 112.0 7.49  85.3 7.00 111.4 7.53  98.8 7.36  92.5 7.42  81.8 7.12 100.5 7.46  94.5 7.24 114.2 7.52  76.5 7.17 112.9 7.49 102.5 7.72  90.4 7.09 106.9 7.51  97.2 7.47  99.1 7.58  91.0 7.27  97.2 7.62 108.6 7.44 107.3 7.48 105.9 7.39  99.5 7.47 109.2 7.73  85.8 7.50  77.5 6.90 105.7 7.55  88.0 7.20 101.7 7.60 105.2 7.68 103.8 7.61 105.5 7.62 101.9 7.51  95.4 7.50 104.6 7.61  76.2 7.39  81.8 7.18  95.6 7.47  95.9 7.20   0.0 0.00  94.9 7.24  84.3 7.21 112.2 7.55  73.4 6.81  90.0 7.36 105.7 7.50  86.7 7.27 104.6 7.42  99.6 7.33  91.1 7.20  98.2 7.34 111.6 7.49  96.4 7.23  90.6 7.20 112.5 7.51
1113 26.00 5969.559 4.283 -2.732   0.0 0.00  14.8 7.64  25.4 7.80  12.6 7.46  28.5 7.88   0.0 0.00  28.1 7.90  16.3 7.59  16.5 7.67   7.1 7.28  13.7 7.65   6.9 7.22  29.0 7.89   5.9 7.29  22.1 7.72  21.5 7.96   7.1 7.21  18.5 7.72  14.5 7.68  19.6 7.83   0.0 0.00  14.3 7.76  21.9 7.75  15.4 7.60  15.5 7.56  14.3 7.68  29.6 8.06   7.9 7.56   3.6 6.99  22.2 7.77   0.0 0.00  19.6 7.88  23.6 7.92  20.0 7.80  18.7 7.81  11.9 7.60  10.1 7.53  19.2 7.83   0.0 0.00   9.3 7.43  11.0 7.57  10.2 7.36   0.0 0.00   0.0 0.00   0.0 0.00  22.6 7.79   0.0 0.00   0.0 0.00  16.9 7.69   0.0 0.00  22.6 7.72  14.8 7.57   8.5 7.36  13.9 7.57  20.4 7.71   0.0 0.00   0.0 0.00  22.5 7.76
1114 26.00 5976.157 4.294 -3.155   0.0 0.00   0.0 0.00   9.9 7.72   4.7 7.42   8.9 7.68   0.0 0.00  10.6 7.79   6.9 7.59   6.7 7.64   2.6 7.25   5.7 7.66   0.0 0.00  11.7 7.81   2.6 7.35  12.5 7.85   7.4 7.83   0.0 0.00   0.0 0.00   4.6 7.55   7.1 7.73   0.0 0.00   3.8 7.55   9.2 7.73   6.5 7.61   3.5 7.28   4.7 7.58  11.9 7.96   0.0 0.00   1.8 7.11   7.7 7.64   0.0 0.00   6.5 7.75  11.7 7.95   9.0 7.81   5.4 7.63   0.0 0.00   6.2 7.73   6.4 7.71   2.6 7.59   2.7 7.28   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   7.6 7.72   0.0 0.00   7.8 7.59   5.2 7.50   0.0 0.00   6.2 7.61   8.6 7.71   0.0 0.00   0.0 0.00   7.3 7.61
1115 26.00 5984.814 4.733 -0.129  72.6 6.83  95.9 7.41 111.3 7.48  96.5 7.25 113.8 7.56  81.3 6.94 117.5 7.67 100.1 7.41  91.5 7.39  80.3 7.09 105.5 7.55  85.8 7.08 118.0 7.63  75.4 7.11 115.3 7.57 109.3 7.78  92.0 7.15 107.9 7.53 102.8 7.56 100.3 7.58  87.0 7.18  99.6 7.60 107.3 7.44 110.8 7.55 100.2 7.30 102.6 7.51 114.0 7.80  88.0 7.46  69.5 6.75 110.1 7.65  87.6 7.20 110.1 7.72 114.1 7.82 105.2 7.62 109.7 7.67 104.1 7.53  95.1 7.47 101.0 7.51  79.9 7.38  83.4 7.21  92.5 7.38  94.6 7.21  72.8 6.81  83.6 7.01  85.9 7.24  99.0 7.30  67.2 6.71  93.9 7.42 105.1 7.49  83.4 7.18 108.7 7.54 101.9 7.40  86.0 7.10  99.1 7.37  95.9 7.20  92.4 7.17  97.7 7.37 113.3 7.55
1116 26.00 5987.066 4.795 -0.307  58.9 6.79  89.0 7.51 114.0 7.79  92.2 7.41 114.8 7.84  67.4 6.91   0.0 0.00  93.0 7.53  83.7 7.47  70.8 7.13  98.4 7.66  75.6 7.11   0.0 0.00  64.7 7.14 114.8 7.82 102.4 7.93  79.8 7.15  99.5 7.62  92.0 7.60  95.8 7.76  79.0 7.26  92.7 7.73 105.9 7.67 103.5 7.67  95.1 7.45  94.2 7.60 117.6 8.13  76.8 7.49  61.8 6.84 105.0 7.81  77.1 7.23 107.0 7.92 105.4 7.93  98.4 7.76 104.9 7.84  97.9 7.66  88.5 7.58  93.0 7.60  67.5 7.36  72.9 7.24  92.0 7.62  90.1 7.37  64.4 6.88  64.6 6.88  72.8 7.20 103.3 7.64  56.9 6.74  78.0 7.34 101.2 7.67  79.7 7.35 100.8 7.65  97.2 7.56  77.7 7.17  91.1 7.46  99.3 7.52  85.9 7.29  88.1 7.41 109.1 7.72
1117 26.00 6003.010 3.882 -0.903  83.4 6.87 106.2 7.46 119.3 7.41 105.2 7.22   0.0 0.00  90.8 6.94   0.0 0.00 106.4 7.34  96.0 7.33  87.5 7.08 108.0 7.45  93.9 7.05   0.0 0.00  81.6 7.10   0.0 0.00 113.4 7.74 100.0 7.12 109.4 7.39 103.5 7.43 108.2 7.59  94.0 7.17 104.5 7.59 115.2 7.40 114.7 7.45 112.4 7.35 106.3 7.44   0.0 0.00  90.1 7.42  77.2 6.72 114.0 7.54  94.7 7.17 110.8 7.61 114.1 7.67 113.0 7.61 114.0 7.62 110.2 7.51 103.0 7.50 109.6 7.54  83.3 7.38  90.4 7.20 101.9 7.43 104.8 7.22  81.2 6.79  88.0 6.92  94.2 7.26   0.0 0.00  75.4 6.68  91.5 7.22 113.5 7.49  92.3 7.22 113.8 7.43 108.6 7.35  93.6 7.08 107.8 7.37 116.7 7.41  99.7 7.12 101.5 7.27   0.0 0.00
1118 26.00 6027.050 4.076 -1.065  66.9 6.90  88.0 7.45 101.1 7.44  91.4 7.32 100.3 7.46  73.3 6.96 103.7 7.59  86.4 7.32  80.6 7.34  72.9 7.14  92.5 7.50  78.8 7.11 104.1 7.54  64.4 7.16  99.0 7.41  90.2 7.71  82.9 7.15  96.4 7.50  87.2 7.46  86.9 7.56  78.6 7.21  85.2 7.60 101.1 7.50  96.9 7.47  93.4 7.34  90.0 7.48  99.3 7.76  74.2 7.47  65.2 6.86  94.6 7.54  76.1 7.15  94.6 7.66  94.5 7.70  91.0 7.58  95.1 7.61  89.2 7.44  85.0 7.48  89.7 7.50  66.1 7.38  73.8 7.24  86.6 7.48  88.0 7.25  70.5 6.95  75.0 7.04  73.6 7.18 102.3 7.56  69.1 6.93  79.6 7.35  96.0 7.51  78.3 7.30  94.3 7.42  91.2 7.37  80.3 7.17  88.6 7.34  97.1 7.40  84.6 7.19  90.0 7.41  99.0 7.44
1119 26.00 6034.033 4.312 -2.335   8.2 6.97  19.1 7.41  31.6 7.57  20.7 7.36  38.4 7.73  12.7 7.15  37.8 7.75  23.4 7.43  22.8 7.49  14.6 7.28  25.6 7.63   0.0 0.00  40.3 7.76   9.6 7.16  36.9 7.69  31.2 7.84  17.3 7.29  27.8 7.60  23.1 7.57  27.0 7.67  14.1 7.29  22.8 7.66  31.1 7.60  31.0 7.64  27.2 7.51  22.3 7.56  36.5 7.86  15.6 7.54   7.9 6.98  33.1 7.68  17.4 7.34  26.5 7.69  31.6 7.75  28.5 7.66  31.8 7.78  22.3 7.57  19.4 7.51  25.3 7.63  12.0 7.51  12.4 7.21  20.2 7.53  21.7 7.40   0.0 0.00   0.0 0.00  14.4 7.27  38.8 7.79  11.5 7.10  16.4 7.38  29.1 7.64  18.5 7.51  35.2 7.66  23.8 7.47  15.5 7.29  23.8 7.50  31.1 7.61  22.9 7.46  28.8 7.65  36.2 7.71
1120 26.00 6093.666 4.607 -1.297  27.8 6.92  52.8 7.48  63.6 7.53  50.9 7.32  66.7 7.61  32.4 6.98  69.7 7.71  51.3 7.38  45.6 7.33  35.1 7.12  55.3 7.54  40.1 7.15  68.3 7.64  31.7 7.17  64.0 7.54  60.1 7.81  44.1 7.21  56.3 7.48  54.7 7.56  52.3 7.56  41.4 7.25  49.2 7.56  61.4 7.51  59.8 7.53  53.5 7.36  53.6 7.52  67.7 7.88  37.9 7.41  22.3 6.81  59.8 7.59  41.3 7.22  56.6 7.63  58.1 7.68  58.2 7.65  60.3 7.66  56.3 7.57  49.0 7.48  53.2 7.52  31.7 7.36  36.1 7.18  49.5 7.48  49.1 7.29  26.4 6.86  29.4 6.95  35.9 7.14  63.9 7.59  22.9 6.77  47.7 7.43  59.6 7.57  38.7 7.27  60.7 7.53  54.1 7.42  45.5 7.29  53.6 7.43  63.5 7.55  44.1 7.21  47.5 7.33  63.4 7.55
1121 26.00 6094.364 4.652 -1.557  16.0 6.91  40.3 7.53  51.1 7.59  33.2 7.27  55.7 7.70  23.6 7.09  56.6 7.75  38.8 7.42  35.1 7.40  24.3 7.17  40.8 7.56  24.6 7.12  57.3 7.74  20.8 7.18  53.4 7.65  45.3 7.77  30.7 7.24  41.7 7.50  39.8 7.55  42.8 7.65  25.4 7.21  38.1 7.62  46.1 7.52  47.2 7.59  41.0 7.42  41.0 7.58  53.3 7.85  30.4 7.53  12.8 6.82  47.4 7.63  28.0 7.23  44.9 7.69  52.8 7.85  43.8 7.63  48.3 7.72  41.1 7.58  37.6 7.54  39.6 7.55  20.3 7.37  26.2 7.25  35.0 7.48  34.6 7.31  15.8 6.87  27.2 7.21  26.1 7.22  47.9 7.59  14.4 6.82  33.0 7.42  45.2 7.59  28.2 7.35  48.9 7.59  38.2 7.41  30.7 7.29  38.8 7.44  42.8 7.46  39.8 7.44  27.0 7.21  53.4 7.67
1122 26.00 6096.662 3.984 -1.758  36.6 6.87  65.7 7.51  78.2 7.52  62.7 7.28  81.6 7.62  47.2 7.03  81.2 7.66  67.0 7.43  58.9 7.38  47.8 7.15  67.8 7.55  52.0 7.14  84.4 7.67  42.5 7.19  81.7 7.61  70.1 7.79  58.8 7.23  69.8 7.50  66.5 7.57  67.2 7.64  51.5 7.22  60.7 7.59  75.2 7.51  73.7 7.54  71.1 7.43  64.5 7.50  79.7 7.86  51.2 7.50  36.0 6.88  74.9 7.63  56.1 7.28  72.5 7.73  75.2 7.79  70.5 7.65  72.8 7.68  66.0 7.53  61.1 7.50  65.8 7.54  41.3 7.39  51.0 7.26  60.8 7.48  63.2 7.30  40.3 6.91  57.7 7.27  47.6 7.15  79.0 7.62  30.5 6.71  54.4 7.33  73.4 7.59  49.8 7.27  73.9 7.51  66.5 7.41  51.7 7.16  64.7 7.40  72.9 7.46  63.1 7.32  59.3 7.32  79.1 7.58
1123 26.00 6105.152 4.548 -1.916  13.7 7.07  25.2 7.42  44.0 7.69  24.9 7.32  46.4 7.75  12.3 6.97  52.8 7.91  32.9 7.52  27.5 7.46  15.2 7.14  29.7 7.57  15.9 7.11  50.4 7.83  14.4 7.21  42.6 7.67  38.7 7.86  17.0 7.13  32.2 7.54  27.6 7.52  35.9 7.73  15.2 7.16  27.3 7.61  35.3 7.54  38.0 7.64  31.5 7.46  28.6 7.55  48.2 7.98  22.2 7.57   9.3 6.90  44.9 7.80  18.4 7.21  38.0 7.79  41.7 7.84  38.3 7.74  36.6 7.72  24.5 7.46  23.2 7.45  28.0 7.53  13.8 7.40  19.9 7.31  21.6 7.41  24.5 7.32  12.7 7.00  16.2 7.16  18.5 7.25  31.8 7.50  12.4 6.98  18.1 7.27  36.3 7.65  20.1 7.39  39.3 7.61  29.7 7.46  12.5 7.02  28.9 7.47  34.4 7.53  19.3 7.21  14.6 7.10  46.7 7.77
1124 26.00 6127.909 4.143 -1.352  48.0 6.85  71.2 7.41  92.5 7.61  74.1 7.30  96.6 7.74  57.3 7.00 100.9 7.88  77.1 7.46  70.3 7.44  57.1 7.13  82.7 7.64  62.1 7.12  98.8 7.78  49.5 7.15  94.4 7.67  84.0 7.91  66.6 7.17  81.9 7.54  77.5 7.59  75.0 7.63  63.2 7.23  70.9 7.61  91.5 7.64  83.3 7.53  79.2 7.39  76.2 7.52  95.8 8.04  57.5 7.42  45.7 6.81  84.2 7.65  63.5 7.22  81.0 7.70  85.7 7.84  78.2 7.63  86.6 7.77  78.6 7.56  73.3 7.55  75.6 7.53  52.3 7.40  58.0 7.21  74.1 7.55  75.4 7.33  45.4 6.74  59.2 7.08  61.5 7.25  88.5 7.61  41.3 6.63  69.8 7.47  83.2 7.58  62.5 7.31  87.6 7.62  76.5 7.40  61.5 7.13  76.3 7.42  81.9 7.43  69.6 7.23  70.5 7.33  92.1 7.65
1125 26.00 6165.361 4.143 -1.434  45.7 6.91  69.4 7.45  84.8 7.53  71.0 7.32  84.4 7.55  50.7 6.95  83.5 7.58  71.4 7.40  66.2 7.42  57.3 7.22  74.3 7.54  56.9 7.09  85.1 7.56  50.4 7.25  82.5 7.50  73.5 7.74  61.1 7.13  82.1 7.62  69.4 7.49  68.5 7.55  58.4 7.21  67.6 7.61  75.8 7.39  77.0 7.47  72.9 7.33  70.1 7.47  81.3 7.78  57.8 7.51  43.0 6.87  78.8 7.60  57.2 7.16  77.4 7.70  75.0 7.67  73.1 7.59  76.9 7.63  69.6 7.45  64.6 7.43  72.6 7.54  48.2 7.39  54.9 7.22  66.1 7.45  69.5 7.29  48.6 6.93  56.3 7.10  60.9 7.31  78.7 7.48  44.2 6.85  64.7 7.43  78.0 7.55  54.2 7.21  75.4 7.42  72.4 7.39  60.7 7.20  72.5 7.42  79.0 7.45  63.9 7.20  71.2 7.42  82.3 7.52
1126 26.00 6187.398 2.832 -4.094   6.3 6.93  19.5 7.49  35.3 7.60  19.5 7.34  37.8 7.66  10.3 7.10  40.6 7.75  28.2 7.53  21.3 7.49   9.9 7.15  22.0 7.63  12.7 7.21  42.2 7.72   7.6 7.15  39.5 7.70  25.5 7.77  17.3 7.34  23.8 7.54  22.1 7.63  24.6 7.64  10.6 7.24  18.0 7.63  29.4 7.57  25.8 7.55  24.7 7.46  17.9 7.54  38.0 7.86   9.4 7.45   5.1 6.87  33.0 7.63  14.7 7.29  26.0 7.78  37.3 7.86  26.1 7.62  29.6 7.80  16.6 7.52  17.7 7.57  19.0 7.55   5.5 7.37  13.1 7.30  17.9 7.57  20.9 7.40   0.0 0.00   0.0 0.00   6.9 6.97  30.3 7.62   0.0 0.00  12.7 7.33  23.7 7.56   8.2 7.22  33.6 7.55  21.9 7.45  13.1 7.28  20.8 7.47  22.2 7.41  13.2 7.21  29.0 7.72  30.5 7.57
1127 26.00 6187.987 3.943 -1.587  50.2 6.92  76.2 7.52  93.3 7.60  80.0 7.41  99.5 7.77  60.0 7.05  98.2 7.80  78.8 7.47  73.3 7.50  57.9 7.14  80.6 7.59  66.8 7.21 100.8 7.79  52.3 7.19 100.0 7.76  85.8 7.92  69.1 7.21  84.6 7.58  77.4 7.58  78.4 7.68  63.1 7.23  75.1 7.69  89.1 7.58  87.8 7.61  83.3 7.46  79.6 7.59  95.3 7.99  61.3 7.50  45.5 6.84  87.3 7.69  65.4 7.25  83.9 7.75  89.7 7.90  83.8 7.73  91.2 7.86  76.4 7.51  75.3 7.59  80.2 7.63  55.4 7.48  61.0 7.27  73.4 7.53  77.8 7.37  54.2 6.96  66.0 7.20  58.1 7.16  94.0 7.71  44.0 6.76  67.1 7.39  84.0 7.58  60.7 7.27  86.4 7.56  79.8 7.46  62.9 7.16  76.0 7.41  91.5 7.62  70.6 7.25  76.9 7.46  92.7 7.64
1128 26.00 6199.507 2.559 -4.283   7.5 6.88  22.4 7.44  38.9 7.52  21.0 7.25  46.6 7.67  11.2 7.01  46.0 7.70  29.0 7.40  23.2 7.41  11.8 7.11  21.6 7.50  12.4 7.07  48.4 7.68   9.9 7.16  47.2 7.69  31.9 7.79  16.4 7.18  29.2 7.53  21.0 7.47  28.2 7.59  13.7 7.24  18.3 7.53  36.3 7.57  31.5 7.54  26.7 7.37  21.2 7.51  45.5 7.86   9.8 7.36   6.7 6.88  42.5 7.67  17.6 7.26  28.4 7.71  38.6 7.75  33.9 7.66  29.7 7.67  18.2 7.45  18.6 7.48  24.0 7.56   5.4 7.26  14.5 7.23  18.8 7.48  22.8 7.32   0.0 0.00   9.4 6.99  14.1 7.20  38.4 7.64   0.0 0.00  20.1 7.45  29.7 7.57  12.5 7.31  40.6 7.53  24.2 7.37   9.5 7.00  21.3 7.35  30.2 7.45  19.3 7.27  23.7 7.47  39.5 7.60
1129 26.00 6213.429 2.223 -2.562 103.3 6.95   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 115.7 7.06   0.0 0.00   0.0 0.00 118.3 7.36 105.4 7.11   0.0 0.00 116.5 7.12   0.0 0.00  94.5 7.14   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 114.8 7.25 118.5 7.57   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 101.4 7.46 102.4 6.92   0.0 0.00 117.7 7.24   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 118.2 7.46   0.0 0.00  87.2 7.34 107.5 7.21   0.0 0.00   0.0 0.00 109.1 7.01 114.9 7.10 110.6 7.24   0.0 0.00  97.5 6.80 111.9 7.31   0.0 0.00 109.8 7.29   0.0 0.00   0.0 0.00 115.0 7.14   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1130 26.00 6220.776 3.882 -2.322  18.6 6.89  39.3 7.39  53.1 7.46  38.5 7.24  55.9 7.53  25.6 7.02  56.9 7.59  40.3 7.29  38.6 7.36  27.5 7.14  45.8 7.55  28.8 7.11  56.1 7.52  22.7 7.14  54.9 7.50  46.9 7.69  32.8 7.17  45.0 7.44  43.2 7.52  45.1 7.57  28.3 7.18  39.4 7.56  47.1 7.40  48.7 7.48  43.4 7.33  40.3 7.46  54.7 7.72  31.4 7.50  16.1 6.84  46.9 7.44  30.6 7.17  40.6 7.50  52.6 7.70  47.5 7.57  45.1 7.55  41.0 7.48  38.1 7.46  40.5 7.46  20.6 7.35  31.4 7.26  37.4 7.44  37.9 7.24  25.6 7.04  27.5 7.11  25.7 7.10  48.7 7.46  16.0 6.76  26.1 7.15  49.4 7.54  24.7 7.19  45.4 7.33  44.1 7.39  33.0 7.24  41.3 7.37  48.5 7.42  32.9 7.17  33.9 7.26  49.8 7.44
1131 26.00 6221.670 0.859 -6.441   8.3 6.75  19.9 7.38  35.4 7.24   0.0 0.00  39.3 7.37  11.2 6.79  38.1 7.41  28.0 7.16  19.2 7.20   0.0 0.00  13.8 7.31  13.0 6.94  45.0 7.45   8.6 7.06  39.8 7.42  21.9 7.64  16.1 7.02  22.3 7.32  15.6 7.36  23.4 7.46  10.9 7.12  13.3 7.48  29.8 7.33  24.6 7.31  24.1 7.12  12.9 7.30  35.9 7.62   8.8 7.55   0.0 0.00  35.0 7.34  15.0 7.03  16.4 7.50  32.6 7.58  27.3 7.46  21.0 7.54  14.3 7.43  16.1 7.54  18.5 7.50   4.0 7.45  12.1 7.00  13.1 7.39  21.1 7.12   0.0 0.00  10.1 6.89   0.0 0.00  27.1 7.31   0.0 0.00  14.3 7.28  19.8 7.28   0.0 0.00  37.6 7.20  24.6 7.30  15.6 7.24  19.1 7.22  31.3 7.39  18.1 7.14  13.1 7.07  31.7 7.30
1132 26.00 6226.730 3.883 -2.055  30.3 6.91  52.7 7.40  69.6 7.51  53.1 7.26  70.2 7.54  39.5 7.05  72.2 7.63  57.9 7.40  53.9 7.43  40.1 7.16  59.5 7.55  41.9 7.11  74.9 7.63  33.5 7.15  73.5 7.60  61.7 7.76  48.3 7.20  63.8 7.54  56.6 7.52  58.0 7.59  44.6 7.26  53.1 7.59  68.4 7.54  65.5 7.54  61.9 7.41  56.8 7.52  69.1 7.78  40.9 7.45  26.0 6.84  65.9 7.59  44.6 7.21  61.8 7.67  66.2 7.74  64.8 7.68  64.9 7.68  56.5 7.51  48.6 7.41  60.9 7.61  31.0 7.35  42.2 7.24  53.0 7.49  55.2 7.31  24.4 6.74  38.4 7.07  39.1 7.14  70.5 7.61  26.2 6.78  38.8 7.17  64.7 7.58  39.9 7.25  65.0 7.47  65.3 7.55  42.0 7.15  57.7 7.42  71.1 7.59  51.2 7.26  55.9 7.42  72.0 7.60
1133 26.00 6229.225 2.845 -2.877  53.8 7.00  79.4 7.56 100.3 7.62  82.4 7.40 105.8 7.76  63.9 7.11 108.6 7.88  84.2 7.50  77.6 7.56  59.3 7.18  84.7 7.67  70.1 7.26 109.7 7.82  49.9 7.18 107.8 7.80  83.5 7.86  72.8 7.25  91.7 7.68  80.9 7.65  77.1 7.61  68.0 7.34  69.8 7.60  96.4 7.64  93.3 7.66  91.1 7.55  81.7 7.64 101.1 8.01  57.2 7.50  49.0 6.94  90.1 7.63  67.8 7.28  86.1 7.80  89.8 7.82  83.8 7.67  90.3 7.81  86.3 7.73  74.4 7.59  83.0 7.68  47.3 7.44  60.9 7.26  77.2 7.63  81.6 7.40  56.3 7.01  62.7 7.15  65.0 7.31  94.9 7.65  40.4 6.70  73.5 7.54  92.4 7.71  68.5 7.48  96.4 7.64  89.7 7.61  70.4 7.31  83.3 7.52  99.3 7.69  73.8 7.28  77.1 7.45 102.9 7.74
1134 26.00 6302.494 3.686 -1.163  87.8 6.96   0.0 0.00   0.0 0.00 101.2 7.10   0.0 0.00 100.6 7.12   0.0 0.00   0.0 0.00 102.1 7.41  99.8 7.31   0.0 0.00  91.6 6.98   0.0 0.00  81.7 7.09   0.0 0.00 103.1 7.52 110.7 7.30 112.9 7.41 101.8 7.36 104.3 7.47  93.1 7.12  97.3 7.42 115.1 7.34 111.9 7.34   0.0 0.00 117.3 7.62 113.5 7.57  95.4 7.51  84.5 6.87 111.0 7.41  92.1 7.08   0.0 0.00   0.0 0.00 117.2 7.63 109.8 7.49 103.0 7.33 106.0 7.52 119.7 7.69  89.7 7.51  90.0 7.16 112.6 7.62 108.2 7.25  84.4 6.85  97.2 7.09  86.5 7.06   0.0 0.00  79.7 6.77 105.1 7.47 117.4 7.51   0.0 0.00 118.6 7.45 106.3 7.25  97.6 7.14 107.2 7.31   0.0 0.00 108.8 7.28 118.7 7.58   0.0 0.00
1135 26.00 6330.838 4.733 -1.152  27.1 6.89  54.3 7.50  63.0 7.50  49.5 7.28  66.9 7.60  32.7 6.97  67.0 7.63  49.5 7.33  49.5 7.41  37.6 7.16  57.0 7.55  36.4 7.06  68.2 7.62  34.7 7.23  66.3 7.57  59.5 7.73  41.2 7.14  57.6 7.49  52.3 7.49  54.1 7.58  41.5 7.24  53.9 7.63  61.0 7.49  60.5 7.52  56.3 7.40  54.2 7.51  66.2 7.78  43.3 7.50  26.6 6.90  57.5 7.53  41.7 7.21  55.6 7.58  60.4 7.69  59.1 7.64  61.2 7.64  54.7 7.51  48.9 7.45  52.5 7.48  35.8 7.42  39.4 7.24  47.9 7.42  47.8 7.25  31.3 6.96  40.9 7.18  42.9 7.28  60.2 7.50  24.8 6.80  41.7 7.28  58.7 7.53  40.8 7.29  57.7 7.46  53.8 7.40  39.3 7.15  54.4 7.43  59.9 7.47  44.9 7.21  52.4 7.41  66.7 7.59
1136 26.00 6335.328 2.198 -2.349 118.9 6.98   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 111.4 7.16   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 117.9 7.49 118.4 6.96   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 102.9 7.40   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 115.5 7.06   0.0 0.00 116.8 6.91   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1137 26.00 6367.111 4.795 -2.373   0.0 0.00   5.4 7.34   7.6 7.39   4.0 7.12   9.4 7.50   0.0 0.00   9.7 7.54   7.5 7.42   5.0 7.27   3.5 7.15  10.0 7.67   0.0 0.00   9.2 7.49   3.2 7.19   9.2 7.49  10.3 7.74   0.0 0.00   6.6 7.40   4.9 7.33   8.8 7.60   0.0 0.00   6.9 7.57   8.1 7.45   6.1 7.35   5.0 7.22   6.7 7.49  10.6 7.68   5.6 7.55   0.0 0.00  13.3 7.70   3.3 7.09   6.7 7.51   6.8 7.46   5.8 7.38   7.6 7.54   6.4 7.48   6.8 7.52   5.3 7.37   2.9 7.34   5.8 7.40   5.1 7.38   7.2 7.40   0.0 0.00   0.0 0.00   0.0 0.00  12.6 7.68   0.0 0.00  10.7 7.70   6.0 7.38   6.3 7.51   7.2 7.35   7.2 7.42   0.0 0.00   5.8 7.34   8.4 7.47   0.0 0.00   0.0 0.00   8.3 7.46
1138 26.00 6392.538 2.279 -3.939  29.7 6.93  53.5 7.40  80.4 7.54  59.0 7.30  83.3 7.62  40.2 7.06  84.3 7.69  64.5 7.41  53.1 7.37  38.3 7.13  57.3 7.52  41.0 7.09  86.2 7.65  30.6 7.14  80.6 7.57  63.6 7.77  48.5 7.18  63.2 7.47  57.1 7.54  60.3 7.58  42.4 7.25  52.0 7.61  73.2 7.52  70.2 7.55  64.8 7.38  54.4 7.50  77.6 7.81  36.9 7.49  24.7 6.87  74.1 7.59  44.2 7.18  61.1 7.66  72.1 7.74  65.6 7.61  67.5 7.71  53.3 7.49  51.6 7.51  58.3 7.55  22.0 7.33  44.1 7.28  53.6 7.54  60.4 7.35  27.5 6.83  40.4 7.13  40.2 7.17  71.9 7.54  26.7 6.81  44.6 7.31  66.7 7.56  40.7 7.35  75.5 7.49  61.9 7.41  46.0 7.24  58.2 7.39  66.2 7.39  46.3 7.15  56.2 7.42  78.6 7.59
1139 26.00 6436.411 4.186 -2.337   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  12.2 6.98  12.5 7.03  16.8 7.20  47.0 7.79  12.4 6.98  29.0 7.57  38.4 7.68  20.4 7.41  42.0 7.64  34.9 7.57  19.0 7.25  28.0 7.44  42.4 7.67  24.4 7.34  34.8 7.62  48.3 7.78
1140 26.00 6472.150 4.371 -3.140   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.2 7.81   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.2 7.73   6.6 7.66   0.0 0.00   5.1 7.57   0.0 0.00   0.0 0.00   0.0 0.00   9.6 7.80
1142 26.00 6496.469 4.795 -0.483   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  51.4 6.76  71.0 7.15  64.8 7.16  94.9 7.59  53.7 6.82  75.4 7.42  94.5 7.64  68.5 7.25  96.6 7.68  84.1 7.41  77.3 7.30  84.6 7.44  88.6 7.43  69.4 7.08  78.1 7.33 109.0 7.83
1143 26.00 6591.325 4.593 -1.957  11.8 7.06  27.0 7.54  37.3 7.63  26.0 7.42  35.0 7.59  12.6 7.06  40.4 7.74  25.1 7.41  27.3 7.53  15.4 7.22  23.6 7.49  19.9 7.31  40.4 7.71  14.6 7.29  36.3 7.61  30.2 7.74  16.9 7.20  30.7 7.58  24.2 7.51  29.0 7.64  15.0 7.22  23.8 7.59  34.6 7.60  31.7 7.58  31.3 7.53  26.5 7.57  39.2 7.86  19.2 7.55   8.0 6.90  33.0 7.62  18.6 7.29  27.9 7.63  37.1 7.82  29.0 7.60  33.0 7.71  22.1 7.47  25.1 7.57  26.1 7.56  13.8 7.47  12.9 7.14  24.3 7.54  24.1 7.38  15.7 7.18  16.8 7.25  13.4 7.14  34.3 7.62   7.4 6.80  18.8 7.36  34.3 7.67  19.2 7.43  35.2 7.60  28.3 7.50  16.8 7.25  25.9 7.47  35.2 7.62  20.4 7.31  24.0 7.45  34.6 7.60
1144 26.00 6608.024 2.279 -3.952  27.6 6.89  55.8 7.43  84.9 7.62  58.6 7.29  84.7 7.63  37.1 7.00  86.8 7.72  67.8 7.46  56.1 7.42  38.8 7.14  55.3 7.48  40.8 7.09  92.2 7.74  32.9 7.19  82.7 7.59  63.4 7.76  51.6 7.23  65.8 7.51  56.2 7.51  62.0 7.61  42.2 7.24  51.2 7.59  73.4 7.52  70.3 7.54  67.5 7.42  55.7 7.51  80.2 7.85  36.1 7.47  25.4 6.88  75.4 7.61  50.0 7.29  62.1 7.67  71.7 7.72  68.5 7.66  62.4 7.60  53.4 7.49  53.1 7.54  58.8 7.56  22.8 7.35  42.1 7.23  49.5 7.46  59.5 7.33  29.5 6.87  44.5 7.20  47.7 7.32  87.5 7.81  23.9 6.74  48.3 7.38  70.7 7.62  39.1 7.32  77.3 7.52  67.4 7.50  50.4 7.32  60.0 7.42  75.7 7.55  56.3 7.32  46.3 7.24  80.5 7.61
1145 26.00 6627.540 4.548 -1.452  25.6 6.93  49.5 7.47  68.2 7.66  48.1 7.32  75.7 7.83  33.0 7.06  72.6 7.81  54.5 7.50  51.8 7.53  34.9 7.18  55.7 7.59  37.6 7.16  74.0 7.80  29.5 7.18  72.1 7.75  62.4 7.90  43.9 7.26  58.9 7.59  53.7 7.59  56.3 7.70  40.1 7.29  50.7 7.65  62.8 7.59  61.4 7.61  54.0 7.42  53.1 7.56  73.5 8.03  37.8 7.46  22.0 6.86  62.8 7.70  39.9 7.25  61.3 7.77  67.3 7.92  60.6 7.75  63.6 7.78  51.1 7.52  50.6 7.57  57.1 7.65  31.0 7.40  36.8 7.25  49.9 7.54  48.0 7.32  25.7 6.91  37.4 7.18  48.3 7.47  67.0 7.70  19.2 6.73  42.9 7.38  62.9 7.68  42.1 7.40  65.1 7.67  59.5 7.58  35.8 7.16  50.8 7.43  59.1 7.51  39.6 7.18  41.1 7.26  71.1 7.75
1146 26.00 6646.932 2.608 -3.931  15.7 6.93  40.4 7.51  65.0 7.66  39.6 7.33  74.8 7.86  23.7 7.08  76.2 7.93  53.1 7.57  44.8 7.57  25.5 7.21  44.0 7.64  30.1 7.24  74.4 7.83  17.6 7.14  69.1 7.75  50.8 7.87  31.7 7.24  54.9 7.69  40.9 7.59  47.5 7.69  28.0 7.32  40.2 7.72  59.8 7.66  56.4 7.67  50.4 7.50  40.5 7.60  68.4 8.01  22.8 7.49  15.6 6.97  61.8 7.73  32.3 7.31  54.9 7.90  66.6 8.01  55.7 7.78  54.6 7.83  40.2 7.61  33.5 7.51  45.0 7.67  14.4 7.42  26.5 7.25  33.0 7.50  43.7 7.42  21.0 7.03  31.1 7.31  26.0 7.22  61.4 7.73  18.4 6.95  29.5 7.36  53.9 7.70  22.8 7.31  66.3 7.71  45.0 7.47  24.2 7.16  40.4 7.44  53.4 7.55  33.9 7.29  32.1 7.33  69.2 7.80
1147 26.00 6667.417 2.453 -4.315   8.6 6.83  24.4 7.37  47.5 7.54  29.4 7.32  55.7 7.70  13.1 6.97  61.8 7.85  37.1 7.45  27.6 7.39  15.2 7.12  30.4 7.58  19.1 7.18  59.8 7.74  14.3 7.24  52.0 7.64  36.0 7.76  21.1 7.19  37.0 7.56  28.1 7.53  33.0 7.58  14.3 7.15  23.6 7.55  37.1 7.46  42.2 7.62  30.2 7.32  27.5 7.54  52.7 7.87  13.1 7.40   9.5 6.93  46.2 7.61  19.9 7.21  36.6 7.76  48.0 7.81  36.0 7.58  39.7 7.75  25.9 7.53  24.2 7.51  33.2 7.64   0.0 0.00  16.3 7.17  23.4 7.49  28.6 7.33  11.3 6.91  21.3 7.29   0.0 0.00  46.2 7.65   8.3 6.75  20.1 7.33  38.9 7.63  16.2 7.33  46.6 7.52  32.9 7.44  16.9 7.17  30.5 7.44  37.9 7.47  27.7 7.36   0.0 0.00  48.6 7.63
1148 26.00 6676.863 4.558 -2.699   0.0 0.00   5.1 7.36   7.0 7.39   0.0 0.00   9.4 7.54   0.0 0.00   8.8 7.53   4.3 7.20   4.6 7.28   0.0 0.00   0.0 0.00   0.0 0.00   9.6 7.54   3.1 7.23   5.2 7.25   9.4 7.75   0.0 0.00   4.7 7.29   5.4 7.43   5.3 7.41   0.0 0.00   0.0 0.00   6.9 7.41   4.8 7.28   4.3 7.19   4.5 7.36  10.5 7.72   0.0 0.00   0.0 0.00   6.8 7.42   0.0 0.00   7.6 7.62   7.6 7.56   5.8 7.42   0.0 0.00   0.0 0.00   8.6 7.69   6.2 7.50   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.7 7.43   0.0 0.00   5.2 7.34   0.0 0.00   0.0 0.00   0.0 0.00   6.1 7.35
1149 26.00 6703.568 2.759 -3.008  49.2 6.92  76.6 7.47 102.2 7.62  79.0 7.31 105.3 7.71  59.9 7.03 108.0 7.82  87.6 7.54  76.4 7.50  59.5 7.17  82.5 7.60  70.1 7.24 105.6 7.69  50.6 7.20 100.2 7.60  82.4 7.80  71.7 7.22  90.9 7.63  77.8 7.56  79.5 7.64  64.2 7.26  70.7 7.60  91.4 7.51  93.1 7.62  87.4 7.44  78.3 7.55  99.5 7.93  56.4 7.48  45.2 6.87  94.3 7.68  66.0 7.23  83.4 7.71  93.5 7.86  85.9 7.68  83.4 7.63  77.8 7.54  69.7 7.47  77.3 7.53  45.5 7.41  60.8 7.25  72.8 7.51  76.5 7.27  51.4 6.91  64.4 7.17  58.6 7.16  94.2 7.60  51.2 6.91  61.0 7.25  87.6 7.58  56.0 7.23  92.7 7.52  82.3 7.43  62.3 7.14  79.1 7.41  90.8 7.49  75.7 7.30  76.9 7.42 100.1 7.64
1150 26.00 6710.316 1.485 -4.813  33.7 6.94  62.0 7.45  99.2 7.71  67.2 7.32 108.2 7.91  45.0 7.06 105.9 7.93  79.0 7.53  64.8 7.49  45.2 7.18  69.8 7.65  49.9 7.16 107.4 7.85  32.3 7.11  98.2 7.71  76.0 7.93  54.8 7.19  76.0 7.58  63.8 7.57  67.2 7.60  45.3 7.23  60.1 7.70  83.8 7.56  82.6 7.64  78.5 7.48  58.8 7.49  99.3 8.10  35.8 7.44  26.5 6.84  85.0 7.64  52.9 7.25  73.3 7.80  89.7 7.96  76.7 7.70  73.9 7.72  62.6 7.58  54.2 7.49  68.6 7.65  23.0 7.37  49.1 7.29  57.5 7.54  66.0 7.32  33.6 6.88  45.2 7.13  44.6 7.17  99.2 7.89  28.8 6.77  51.4 7.36  75.7 7.60  39.5 7.28  94.3 7.68  71.8 7.46  46.4 7.16  64.2 7.39  82.5 7.54  61.5 7.31  67.6 7.52  97.3 7.76
1151 26.00 6712.441 4.988 -2.071   0.0 0.00  13.3 7.68  22.9 7.88   0.0 0.00  29.3 8.05   0.0 0.00  29.9 8.08   0.0 0.00  14.8 7.71   0.0 0.00  16.2 7.82   0.0 0.00  29.3 8.05   6.7 7.43  26.6 7.97  23.0 8.09   0.0 0.00   0.0 0.00  14.5 7.76  15.3 7.79   5.9 7.30  13.7 7.81  20.4 7.83  19.5 7.84   0.0 0.00   0.0 0.00  31.5 8.22   5.5 7.43   0.0 0.00  21.6 7.90   0.0 0.00  19.5 7.95  28.7 8.17  20.3 7.93  17.5 7.86   0.0 0.00  13.3 7.74  15.9 7.81   5.9 7.55   8.0 7.45   0.0 0.00  11.5 7.53   0.0 0.00   0.0 0.00   0.0 0.00  20.6 7.86   0.0 0.00   0.0 0.00  18.6 7.84   6.7 7.43  23.3 7.90  14.4 7.67   0.0 0.00  12.4 7.61  18.5 7.78  12.1 7.58   0.0 0.00  25.7 7.97
1152 26.00 6725.353 4.103 -2.178  17.2 6.92  40.6 7.49  51.6 7.52  39.1 7.34  56.5 7.63  22.1 7.02  57.8 7.69  43.4 7.45  40.1 7.47  24.8 7.16  42.3 7.55  29.8 7.21  60.5 7.70  22.7 7.22  55.6 7.60  47.9 7.79  30.1 7.19  45.9 7.53  40.3 7.53  44.0 7.62  28.1 7.25  39.6 7.63  51.8 7.57  48.7 7.56  43.0 7.40  40.1 7.53  58.9 7.89  29.8 7.52  16.3 6.92  51.1 7.62  31.0 7.26  45.1 7.66  54.2 7.81  47.1 7.64  48.1 7.67  40.7 7.54  36.2 7.49  41.0 7.54  20.4 7.40  31.5 7.34  37.6 7.51  36.4 7.29  23.9 7.07  27.5 7.19  25.0 7.16  57.6 7.70  15.0 6.81  36.9 7.47  49.4 7.62  28.6 7.35  53.7 7.59  43.4 7.46  24.6 7.12  39.9 7.42  47.1 7.48  27.0 7.13  33.3 7.32  52.3 7.57
1153 26.00 6726.661 4.607 -1.003  41.6 6.89  68.2 7.46  78.6 7.47  65.6 7.27  83.8 7.60  50.4 7.01  84.9 7.66  68.0 7.39  64.2 7.41  51.2 7.13  72.2 7.52  55.3 7.12  85.6 7.64  48.1 7.21  83.2 7.57  75.6 7.78  59.8 7.17  76.0 7.53  67.5 7.47  70.4 7.62  56.9 7.23  70.0 7.66  77.4 7.48  79.6 7.57  69.8 7.33  70.0 7.50  83.4 7.85  57.2 7.49  38.3 6.83  73.5 7.54  55.0 7.17  71.9 7.59  80.9 7.82  73.5 7.63  79.8 7.71  68.0 7.45  62.8 7.42  71.9 7.55  49.5 7.41  56.6 7.30  67.2 7.50  67.4 7.30  37.8 6.78  53.8 7.11  53.7 7.20  80.5 7.57  33.4 6.69  59.7 7.35  75.0 7.52  55.6 7.28  73.0 7.44  73.7 7.47  49.9 7.04  68.1 7.38  72.4 7.38  62.4 7.23  55.9 7.16  77.6 7.48
1154 26.00 6732.070 4.584 -2.111   7.2 6.96  19.2 7.47  29.1 7.59  18.5 7.36  31.9 7.67  11.7 7.16  35.0 7.76  22.9 7.49  20.7 7.49  10.2 7.14  21.8 7.58  14.1 7.26  37.7 7.79   6.2 7.00  30.8 7.64  25.2 7.75  10.8 7.11  24.5 7.57  20.0 7.53  23.5 7.64  12.6 7.27  18.3 7.57  26.4 7.56  22.6 7.50  22.8 7.47  21.2 7.57  34.3 7.88  11.7 7.42   6.6 6.94  27.6 7.63  12.2 7.20  24.4 7.68  28.0 7.74  25.4 7.65  25.8 7.68  19.8 7.54  18.0 7.51  18.8 7.50  10.8 7.48  11.1 7.20  16.7 7.46  21.7 7.45  10.2 7.10  12.4 7.23   0.0 0.00  29.2 7.65   6.1 6.84  17.4 7.46  25.6 7.62  11.5 7.29  26.4 7.54  20.5 7.45  12.7 7.24  18.3 7.40  23.2 7.48  16.3 7.32  18.9 7.45  29.5 7.63
1155 26.00 6733.151 4.638 -1.403  23.8 6.93  48.0 7.48  61.7 7.59  47.9 7.36  69.7 7.77  32.4 7.09  63.9 7.69  49.8 7.45  47.3 7.47  32.4 7.17  55.0 7.63  38.3 7.22  66.7 7.71  27.5 7.17  62.8 7.62  58.0 7.85  38.9 7.21  56.3 7.58  50.3 7.56  50.0 7.61  33.3 7.19  49.7 7.67  58.6 7.55  55.7 7.54  51.5 7.42  48.6 7.52  64.1 7.88  37.4 7.49  21.7 6.90  59.9 7.69  37.9 7.25  58.6 7.76  58.4 7.78  56.2 7.70  56.6 7.68  49.4 7.53  45.6 7.50  52.1 7.59  30.4 7.43  35.0 7.26  46.6 7.52  44.8 7.31  24.7 6.93  27.8 7.03  35.6 7.24  60.8 7.62  14.3 6.62  46.6 7.51  56.3 7.60  31.9 7.23  57.3 7.56  52.6 7.49  35.1 7.19  49.1 7.44  67.8 7.73  39.3 7.22  47.4 7.43  62.0 7.62
1156 26.00 6745.090 4.580 -2.065   9.6 7.05  22.1 7.50  32.0 7.61  21.2 7.38  39.1 7.77  10.3 7.04  38.3 7.78  27.6 7.56  20.4 7.43  11.5 7.15  23.0 7.56  11.9 7.12  37.2 7.73  11.9 7.27  32.2 7.62  30.8 7.84  11.7 7.09  26.8 7.58  19.0 7.45  26.4 7.66  11.1 7.16  20.8 7.60  26.5 7.51  26.1 7.54  24.0 7.45  20.8 7.51  34.7 7.84  12.6 7.40   5.4 6.80  30.9 7.66  13.0 7.18  24.1 7.63  34.0 7.83  27.4 7.65  25.0 7.61  20.4 7.51  19.4 7.50  23.3 7.57   8.4 7.30  10.7 7.13  17.1 7.43  18.2 7.30   0.0 0.00  11.0 7.12  19.9 7.45  35.7 7.74   6.2 6.80   0.0 0.00  24.4 7.54  18.1 7.48  29.7 7.57  21.0 7.41  16.2 7.31  19.5 7.39  26.3 7.51  17.6 7.31  25.2 7.57  32.4 7.64
1157 26.00 6745.955 4.076 -2.632   6.0 6.82  19.6 7.43  27.6 7.47  16.6 7.23  30.4 7.54  10.0 7.02  29.6 7.55  19.0 7.30  21.4 7.45  11.8 7.16  19.5 7.47  10.4 7.05  32.8 7.59   9.7 7.18  28.3 7.49  25.6 7.71  11.0 7.06  24.3 7.51  18.3 7.43  22.1 7.53  11.1 7.16  17.6 7.51  23.0 7.40  21.9 7.42  21.9 7.37  16.7 7.40  32.9 7.77  13.1 7.46   0.0 0.00  26.3 7.50  15.5 7.27  22.1 7.58  30.5 7.72  26.4 7.61  24.1 7.59  19.4 7.49   0.0 0.00  18.4 7.44  10.2 7.45  10.9 7.14  14.8 7.36  15.6 7.21   0.0 0.00  16.6 7.33  21.3 7.49  29.2 7.58  11.2 7.08  11.9 7.21  22.4 7.48   9.4 7.16  27.3 7.46  22.4 7.43  16.1 7.31  16.8 7.30  24.1 7.43  23.2 7.46   0.0 0.00  27.5 7.50
1158 26.00 6746.953 2.608 -4.337   9.5 7.08  21.1 7.48  38.6 7.60  22.7 7.37  39.2 7.62  14.4 7.21  41.6 7.70  27.6 7.45  23.1 7.48  12.1 7.20  19.7 7.52  11.7 7.12  44.0 7.68  12.0 7.34  37.9 7.60  27.0 7.75  15.3 7.22  26.0 7.54  20.1 7.53  26.2 7.62  12.8 7.28  19.8 7.64  31.8 7.56  29.8 7.58  23.5 7.38  19.2 7.53  42.1 7.87  11.3 7.51   7.6 7.01  36.1 7.62  15.6 7.28  24.2 7.68  37.2 7.80  27.9 7.60  28.5 7.72  21.4 7.61  17.5 7.52  20.8 7.55   0.0 0.00  14.6 7.31  18.0 7.53  24.6 7.44   0.0 0.00   0.0 0.00  13.1 7.24  35.2 7.66  11.1 7.09   0.0 0.00  26.4 7.57   7.3 7.13  37.8 7.56  25.5 7.48  11.6 7.17  21.0 7.42  30.1 7.53  17.3 7.29  26.5 7.61  36.0 7.61
1159 26.00 6783.264 2.559 -4.550   5.0 6.74  15.4 7.42  28.2 7.51  14.8 7.19  39.6 7.77   6.8 6.82  33.9 7.70  22.6 7.43  16.5 7.39   7.0 6.94  16.1 7.55   0.0 0.00  39.5 7.75   7.2 7.15  32.0 7.62  23.7 7.83  10.3 7.05  18.6 7.46  18.0 7.61  20.8 7.62   8.4 7.15  13.8 7.59  25.5 7.55  20.7 7.49  19.5 7.36  11.8 7.39  35.7 7.89   8.3 7.50   4.2 6.72  27.5 7.56  11.4 7.17  16.5 7.62  26.1 7.70  20.9 7.56  22.3 7.72  13.3 7.49  11.5 7.42  11.4 7.34   4.1 7.34   9.5 7.14  11.2 7.41  15.8 7.27   0.0 0.00   7.4 6.98  13.5 7.36  26.9 7.63   0.0 0.00   0.0 0.00  23.8 7.66   7.8 7.26  30.5 7.53  17.7 7.37   8.4 7.06  20.0 7.52  20.5 7.41  15.5 7.33   0.0 0.00  29.9 7.63
1161 26.00 6801.864 1.608 -5.779   5.5 7.10  13.4 7.50  27.5 7.56  15.9 7.41  30.1 7.62   8.0 7.19  34.7 7.75  20.8 7.48  14.5 7.47   7.1 7.21  15.4 7.67   0.0 0.00  36.4 7.71   4.4 7.14  27.0 7.57  19.1 7.81  10.6 7.29  18.2 7.58  12.8 7.57  16.7 7.60   7.1 7.29   9.8 7.58  21.7 7.55  18.4 7.54  18.7 7.47  12.2 7.58  33.7 7.89   4.3 7.39   3.8 6.98  26.3 7.59   8.5 7.23  14.9 7.70  28.6 7.82  21.4 7.67  14.7 7.62  10.1 7.52   7.6 7.40  13.3 7.59   0.0 0.00   7.7 7.25   9.9 7.52   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.8 7.59   0.0 0.00   0.0 0.00  17.7 7.60   7.3 7.44  28.3 7.53  17.6 7.51   0.0 0.00  13.0 7.42  18.8 7.48  11.6 7.34  18.8 7.68  27.4 7.64
1162 26.00 6806.847 2.727 -3.098  46.1 6.91  76.1 7.50  99.1 7.59  78.6 7.34 108.1 7.79  59.7 7.07 106.2 7.82  83.9 7.49  71.6 7.43  57.7 7.18  80.3 7.59  58.7 7.07 104.6 7.70  48.3 7.19 100.2 7.63  82.3 7.84  70.2 7.23  84.8 7.55  77.5 7.59  76.4 7.61  60.7 7.24  67.8 7.58  92.0 7.55  91.0 7.61  84.0 7.41  76.8 7.56  99.9 7.97  52.3 7.44  43.4 6.89  89.8 7.62  64.8 7.25  78.8 7.66  91.0 7.84  82.1 7.64  83.6 7.68  75.5 7.53  68.0 7.48  76.5 7.56  41.1 7.37  59.9 7.27  69.5 7.49  75.2 7.29  52.1 6.97  60.3 7.14  55.2 7.13  89.0 7.53  41.9 6.78  64.1 7.36  86.2 7.59  58.1 7.31  94.2 7.58  82.4 7.47  62.9 7.20  77.2 7.42  85.6 7.43  72.0 7.27  68.0 7.29  97.2 7.62
1163 26.00 6810.257 4.607 -0.927  41.8 6.81  66.9 7.36  81.9 7.46  66.0 7.20  90.1 7.64  53.8 6.99  91.1 7.71  71.5 7.39  65.5 7.36  54.4 7.12  73.7 7.47  56.1 7.05  91.4 7.67  48.1 7.14  83.7 7.50  78.8 7.78  61.5 7.12  76.7 7.46  72.2 7.50  70.7 7.55  58.9 7.19  69.3 7.58  80.4 7.46  77.7 7.45  72.6 7.31  70.6 7.43  87.7 7.87  58.0 7.43  39.7 6.78  78.2 7.56  60.8 7.21  76.2 7.60  75.8 7.64  74.2 7.57  82.5 7.68  68.4 7.38  71.5 7.53  72.2 7.48  50.5 7.36  57.8 7.25  66.3 7.40  71.6 7.31  56.9 7.08  56.0 7.07  56.2 7.17  82.5 7.53  41.6 6.78  61.7 7.32  77.2 7.49  61.8 7.32  79.7 7.51  71.4 7.35  56.2 7.08  72.4 7.38  80.2 7.45  64.7 7.19  64.3 7.25  84.4 7.53
1164 26.00 6824.825 4.988 -2.125   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  24.8 8.01   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  26.2 8.03   0.0 0.00  23.0 7.94  21.1 8.09   0.0 0.00   0.0 0.00   0.0 0.00  18.0 7.94   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  30.2 8.25   5.7 7.49   0.0 0.00  20.0 7.91   0.0 0.00  17.5 7.94  25.0 8.13   0.0 0.00  14.5 7.81  12.4 7.74  10.9 7.69  13.0 7.75   0.0 0.00   0.0 0.00  10.5 7.67   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  17.4 7.86   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  12.2 7.65   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1165 26.00 6828.590 4.638 -0.790  47.3 6.82  76.1 7.45  90.6 7.52  77.3 7.32  92.3 7.58  57.9 6.97  95.2 7.68  74.0 7.34  72.0 7.40  58.8 7.11  80.7 7.51  64.9 7.12  93.7 7.61  55.8 7.21  92.1 7.56  84.0 7.78  66.4 7.12  82.6 7.48  76.1 7.47  77.0 7.58  66.2 7.23  73.3 7.55  86.5 7.47  85.8 7.51  77.4 7.30  74.4 7.40  88.0 7.77  63.6 7.45  48.1 6.84  83.0 7.56  62.8 7.15  83.5 7.64  80.7 7.64  80.1 7.59  84.0 7.61  81.9 7.54  73.6 7.46  77.7 7.49  54.6 7.34  58.7 7.17  71.6 7.41  72.9 7.23  59.4 7.02  61.5 7.07  62.8 7.21  82.2 7.42  40.4 6.66  68.6 7.36  84.4 7.52  64.3 7.26  81.0 7.43  79.4 7.40  64.0 7.13  77.3 7.38  84.5 7.43  65.9 7.11  84.8 7.55  91.1 7.56
1166 26.00 6833.224 4.638 -1.988  10.5 7.07  31.8 7.72  38.3 7.72  24.7 7.46  43.4 7.84  14.4 7.20  42.8 7.86  26.0 7.51  27.7 7.61  15.7 7.30  25.6 7.61  20.2 7.39  42.5 7.82   9.4 7.13  42.9 7.82  34.7 7.91  18.0 7.30  32.4 7.69  26.6 7.64  30.0 7.73  19.2 7.43  25.1 7.69  32.6 7.63  31.7 7.65  27.0 7.51  27.7 7.67  42.8 8.01  16.0 7.51   8.4 6.99  27.3 7.55  15.4 7.26  36.1 7.88  42.1 8.00  32.3 7.75  31.6 7.75  25.1 7.61  26.3 7.67  26.3 7.63  13.7 7.53  16.0 7.33  23.0 7.58  23.4 7.43   0.0 0.00   0.0 0.00  20.4 7.45  29.9 7.60   8.3 6.92  22.4 7.53  33.7 7.73  19.0 7.49  35.3 7.68  26.6 7.54  16.1 7.29  21.4 7.42  33.7 7.66  22.3 7.43  24.8 7.54  39.7 7.78
1167 26.00 6839.831 2.559 -3.362  40.9 6.88  76.3 7.57 103.0 7.71  78.3 7.39 112.0 7.91  53.3 7.02 110.5 7.94  81.0 7.48  73.2 7.52  53.8 7.16  74.8 7.55  62.2 7.20 112.7 7.90  45.1 7.19 102.7 7.73  84.0 7.94  65.2 7.20  84.5 7.60  75.4 7.61  76.2 7.66  58.1 7.25  68.0 7.66  92.0 7.61  89.5 7.64  80.6 7.40  73.2 7.55 101.7 8.06  51.3 7.49  38.9 6.87  97.4 7.83  58.4 7.18  82.6 7.80  95.6 7.99  84.4 7.74  81.6 7.70  76.8 7.62  64.8 7.48  75.9 7.61  36.7 7.36  57.0 7.28  69.9 7.57  74.9 7.34  45.3 6.91  56.4 7.14  58.8 7.27  90.1 7.61  37.2 6.75  67.1 7.49  87.6 7.68  53.3 7.29  98.0 7.70  82.3 7.52  60.4 7.22  77.8 7.48  96.4 7.68  69.5 7.29  80.9 7.60 102.7 7.78
1168 26.00 6843.648 4.548 -0.764  54.2 6.82  86.5 7.54 104.3 7.65  85.7 7.36 110.6 7.80  67.2 7.02 107.6 7.79  88.9 7.52  79.9 7.46  67.0 7.16  96.3 7.69  68.2 7.06 107.5 7.75  60.1 7.19 103.5 7.65  95.6 7.90  80.3 7.26  94.5 7.59  86.5 7.56  86.1 7.65  69.3 7.17  82.1 7.62  98.9 7.58  95.4 7.57  87.4 7.37  88.2 7.55 104.0 7.96  71.2 7.50  53.9 6.82  95.9 7.70  72.0 7.22  95.8 7.77  97.8 7.87  85.8 7.59  94.9 7.71  88.1 7.54  86.1 7.61  88.0 7.58  61.0 7.36  65.3 7.19  82.3 7.50  85.0 7.34  66.9 7.04  80.5 7.31  64.6 7.13 103.3 7.70  47.9 6.68  75.2 7.38  93.4 7.58  76.4 7.39  94.7 7.58  83.9 7.37  73.4 7.19  85.0 7.41 103.0 7.65  75.6 7.17  75.5 7.24 103.2 7.66
1169 26.00 6855.159 4.558 -0.575  69.4 6.93  91.9 7.45 111.9 7.58  94.6 7.33 112.6 7.63  75.5 6.99 112.6 7.67  94.7 7.43  88.3 7.44  74.7 7.13  99.8 7.56  78.1 7.07 113.5 7.65  67.9 7.14 111.2 7.59 101.9 7.79  83.0 7.12 104.2 7.57  92.7 7.49  94.7 7.61  84.0 7.27  90.7 7.58 105.0 7.50 106.7 7.58  99.6 7.41  95.3 7.50 111.3 7.86  77.3 7.42  69.2 6.92  99.8 7.56  81.1 7.21 101.4 7.67 101.9 7.72  94.2 7.54 103.8 7.67  98.8 7.55  91.0 7.51  99.8 7.60  72.6 7.41  76.2 7.22  92.9 7.52  91.5 7.27  67.4 6.87  71.0 6.94  73.8 7.13 102.1 7.47  59.9 6.73  71.5 7.10 102.1 7.54  78.5 7.24 101.6 7.51  98.6 7.45  81.3 7.15  94.7 7.40 101.0 7.42  90.4 7.27  87.8 7.29 111.6 7.61
1170 26.00 6857.243 4.076 -2.053  23.4 6.94  46.9 7.46  61.3 7.55  45.9 7.31  62.3 7.59  28.6 7.01  65.6 7.69  49.0 7.41  47.0 7.46  31.2 7.15  46.4 7.48  33.0 7.12  66.7 7.67  29.8 7.26  62.0 7.57  54.2 7.78  35.1 7.13  55.3 7.56  49.9 7.57  49.9 7.61  36.3 7.27  47.2 7.65  58.9 7.54  54.2 7.50  53.1 7.44  46.6 7.50  63.2 7.85  31.5 7.41  19.3 6.85  56.5 7.59  40.3 7.31  56.4 7.73  57.9 7.75  52.8 7.62  55.8 7.67  47.0 7.51  43.9 7.49  48.8 7.54  27.8 7.44  33.8 7.24  42.1 7.45  44.3 7.29  26.1 6.97  33.7 7.17  37.4 7.29  61.1 7.62  18.9 6.77  43.5 7.46  54.9 7.57  30.5 7.23  56.1 7.49  49.4 7.42  34.5 7.18  47.6 7.41  50.4 7.38  37.7 7.19  42.9 7.35  61.0 7.58
1171 26.00 6859.477 2.845 -4.644   0.0 0.00   7.3 7.51  13.8 7.59   7.6 7.40  18.4 7.75   2.5 6.97  19.7 7.82  10.8 7.53   7.0 7.44   3.5 7.19   8.8 7.69   4.6 7.26  20.1 7.78   0.0 0.00  15.0 7.65  13.2 7.92   2.8 7.00   8.7 7.54   7.7 7.61  11.4 7.74   5.5 7.45   6.6 7.65  12.6 7.63  10.6 7.60  11.6 7.59   4.8 7.42  20.8 7.99   3.5 7.51   1.6 6.88  14.9 7.68   7.4 7.48   7.8 7.67  16.1 7.86  10.5 7.65   9.6 7.71   9.6 7.76   5.2 7.49   7.6 7.61   0.0 0.00   4.5 7.31   6.5 7.59   7.7 7.42   0.0 0.00   0.0 0.00   0.0 0.00  15.7 7.77   0.0 0.00   9.3 7.70  10.0 7.63   0.0 0.00  16.8 7.66  10.7 7.60   0.0 0.00   6.9 7.44   9.5 7.50   9.4 7.56  13.5 7.82  15.4 7.71
1172 26.00 6861.945 2.424 -3.787  30.4 6.93  59.5 7.49  82.3 7.56  59.0 7.29  91.9 7.76  37.9 7.01  89.9 7.78  69.4 7.49  58.5 7.46  38.6 7.13  60.1 7.55  44.7 7.15  92.1 7.74  34.9 7.22  87.1 7.67  70.6 7.89  52.0 7.23  65.1 7.49  59.2 7.55  67.1 7.71  42.0 7.22  57.1 7.69  75.8 7.55  69.1 7.51  64.0 7.35  57.8 7.53  87.4 7.99  40.4 7.54  24.9 6.86  79.1 7.68  50.8 7.29  64.7 7.70  77.8 7.84  67.6 7.63  66.7 7.66  58.6 7.56  51.3 7.49  59.0 7.54  26.5 7.42  44.1 7.26  49.5 7.44  60.1 7.33  28.0 6.83  44.7 7.20  43.1 7.22  66.5 7.42  18.9 6.59  41.3 7.23  68.5 7.57  38.1 7.28  79.0 7.55  68.9 7.52  41.1 7.14  61.0 7.43  75.3 7.54  52.2 7.24  50.9 7.31  85.5 7.69
1173 26.00 6862.492 4.558 -1.405  25.5 6.88  52.1 7.46  65.4 7.55  50.1 7.30  73.0 7.72  34.7 7.04  72.3 7.74  55.3 7.46  50.2 7.43  34.8 7.12  59.2 7.61  35.8 7.08  70.5 7.67  36.6 7.30  67.4 7.59  61.8 7.83  39.0 7.12  58.5 7.52  52.8 7.51  55.6 7.63  40.1 7.24  52.9 7.64  59.0 7.46  64.0 7.59  54.4 7.37  53.0 7.50  72.8 7.96  39.4 7.45  26.0 6.91  63.0 7.65  41.4 7.23  55.2 7.59  69.0 7.90  59.0 7.65  60.8 7.66  53.1 7.50  49.2 7.48  54.1 7.53  30.4 7.34  36.8 7.21  49.4 7.48  50.0 7.31  28.0 6.91  37.2 7.13  42.5 7.30  63.4 7.57  22.4 6.77  38.3 7.24  62.8 7.62  40.0 7.31  63.1 7.57  58.0 7.50  39.3 7.17  52.7 7.41  63.2 7.54  36.6 7.07  38.1 7.15  72.5 7.71
1174 26.00 6898.289 4.220 -2.108  16.2 6.94  36.2 7.46  47.9 7.52  33.4 7.28  58.7 7.74  27.2 7.20  57.0 7.74  32.2 7.28  37.7 7.47  22.1 7.14  40.9 7.58   0.0 0.00  54.5 7.66  17.7 7.12  54.7 7.65  43.9 7.76  30.3 7.25  39.8 7.47  38.7 7.55  46.5 7.74  26.3 7.26  35.6 7.60  46.5 7.53  41.4 7.48  34.7 7.30  36.0 7.50  53.0 7.84  33.1 7.65   0.0 0.00  46.5 7.59  28.2 7.26  44.4 7.70  46.7 7.72  42.6 7.61  44.3 7.66  33.7 7.46  33.0 7.47  39.9 7.57  18.9 7.39  27.1 7.29  33.3 7.48  41.7 7.46  17.4 6.95  19.2 7.04   0.0 0.00  51.5 7.65   0.0 0.00  36.7 7.52  42.2 7.54  24.7 7.31  44.5 7.48  39.2 7.44  27.5 7.25  36.7 7.41  51.2 7.62  29.5 7.24  36.2 7.43  48.1 7.55
1175 26.00 6916.678 4.154 -1.197   0.0 0.00  77.7 7.31  96.6 7.43  80.3 7.19 104.1 7.60  69.4 7.02 104.1 7.64  78.9 7.25  79.4 7.39  65.4 7.09  93.7 7.60  83.4 7.32  99.3 7.50  56.9 7.08  95.0 7.41  90.6 7.75  71.9 7.05  88.7 7.42  85.9 7.51  80.4 7.47  74.0 7.23  86.0 7.66  93.8 7.42  91.9 7.44  86.3 7.29  81.8 7.39  95.0 7.71  73.1 7.52  57.2 6.86  88.9 7.47  70.1 7.13  87.9 7.57  88.3 7.61  82.2 7.45  94.1 7.64  89.6 7.53  83.1 7.51  85.1 7.48  59.1 7.33  67.6 7.20  78.5 7.39  87.5 7.33  56.7 6.81  65.6 6.99  74.6 7.30  93.6 7.45  48.8 6.66  77.6 7.39  91.4 7.48  72.7 7.29  89.5 7.39  78.7 7.21  75.7 7.20  82.6 7.31 104.0 7.60  85.1 7.31  84.5 7.38  97.5 7.48
1176 26.00 6960.338 4.593 -1.890   0.0 0.00  25.2 7.41  40.3 7.61  28.1 7.39  45.3 7.73   0.0 0.00  46.8 7.79  44.0 7.77  26.1 7.41  17.2 7.20  34.1 7.65  16.5 7.12  48.0 7.78   0.0 0.00  44.3 7.70  37.5 7.83  19.0 7.18   0.0 0.00  27.6 7.51  29.5 7.58  19.1 7.27  28.3 7.63  32.7 7.48  35.7 7.58   0.0 0.00  29.7 7.56  46.7 7.95  18.5 7.45  10.1 6.93   0.0 0.00  15.8 7.12  43.4 7.89  45.2 7.93  35.0 7.67  36.4 7.71  27.6 7.52  24.1 7.46  33.9 7.65  13.4 7.37  16.2 7.19  25.3 7.49   0.0 0.00   0.0 0.00  18.4 7.21  16.5 7.17  34.2 7.54  13.2 7.00  24.9 7.45  48.7 7.88  14.4 7.19   0.0 0.00  25.9 7.37   0.0 0.00  25.2 7.37  37.4 7.58  21.5 7.25  26.1 7.42   0.0 0.00
1177 26.00 6988.523 2.404 -3.442  50.8 6.94   0.0 0.00 105.5 7.61  80.7 7.30 105.6 7.63  61.6 7.05 105.0 7.68  85.3 7.43   0.0 0.00  60.7 7.18  80.7 7.54  72.6 7.27 108.7 7.67  51.9 7.22   0.0 0.00  84.4 7.81   0.0 0.00  87.0 7.51   0.0 0.00  83.0 7.67   0.0 0.00  73.6 7.65 112.7 7.85  92.3 7.55  89.3 7.43   0.0 0.00 102.4 7.92  55.7 7.48  44.8 6.87  94.6 7.62   0.0 0.00  84.6 7.71  97.1 7.87  90.4 7.73  85.5 7.64  73.7 7.45  71.1 7.49  84.3 7.65   0.0 0.00  61.6 7.25  73.3 7.51  80.0 7.30  48.4 6.85  67.8 7.22  59.6 7.17  92.4 7.51   0.0 0.00   0.0 0.00  87.9 7.55  64.7 7.39  99.3 7.58  85.9 7.46  71.2 7.29  81.9 7.43  94.4 7.51  73.6 7.24   0.0 0.00 111.4 7.79
1178 26.00 6999.878 4.103 -1.351  54.3 6.89  74.8 7.33  90.7 7.40  77.2 7.22  98.6 7.58  64.2 7.01  95.8 7.57  87.8 7.51  74.2 7.36  60.6 7.08  82.5 7.47  66.9 7.08  98.5 7.57  62.3 7.29  96.6 7.52  89.1 7.80  70.8 7.12  85.6 7.44  79.8 7.47  80.1 7.55  68.9 7.21  79.2 7.61  90.6 7.44  86.1 7.41  83.0 7.31  79.1 7.43  99.6 7.87  75.0 7.65  50.5 6.83  93.0 7.64  70.4 7.23  82.0 7.54  89.9 7.72  81.9 7.53  88.3 7.61  77.2 7.38  72.2 7.37  82.3 7.51  58.9 7.42  63.9 7.20  75.3 7.42   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  88.4 7.43  47.8 6.73   0.0 0.00  91.1 7.56   0.0 0.00  90.2 7.48  79.0 7.30   0.0 0.00  80.8 7.36   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1179 26.00 7000.618 4.143 -2.106  24.7 7.09  45.1 7.55  67.2 7.79  49.0 7.50  74.1 7.94  25.1 7.05  78.6 8.07  50.4 7.57  47.2 7.59  27.3 7.18  50.8 7.68  37.7 7.34  78.5 8.03  23.1 7.20  74.3 7.93  62.7 8.09  32.8 7.21  53.9 7.65  47.5 7.64   0.0 0.00  32.2 7.31  47.6 7.77  63.7 7.76  63.0 7.80  51.9 7.54  45.0 7.59  76.9 8.24  28.7 7.46  16.2 6.88  64.2 7.88  39.1 7.41  59.2 7.91  66.0 8.06  54.0 7.77  56.9 7.82  48.5 7.66  42.4 7.58  47.5 7.63  22.1 7.41  27.4 7.21  43.5 7.60  45.7 7.44   0.0 0.00   0.0 0.00   0.0 0.00  69.3 7.90  14.3 6.75   0.0 0.00  57.4 7.74   0.0 0.00  61.7 7.74  50.5 7.57   0.0 0.00  45.4 7.49   0.0 0.00   0.0 0.00   0.0 0.00  71.7 7.91
1180 26.00 7007.963 4.178 -1.830  31.8 7.01  52.9 7.46  69.7 7.58  51.7 7.31  76.6 7.74  42.6 7.18  75.2 7.75  58.7 7.49  53.4 7.48  37.0 7.16  53.9 7.50  41.4 7.17  76.3 7.73  35.4 7.26  75.7 7.71  64.9 7.88  46.5 7.24  59.8 7.52  54.5 7.53  62.2 7.75  42.0 7.26  53.8 7.65  65.1 7.54  63.4 7.56  58.1 7.41  57.2 7.58  75.3 7.96  41.1 7.49  26.1 6.91  65.5 7.65  43.5 7.25  60.2 7.68  69.5 7.87  62.2 7.69  63.8 7.70  57.1 7.57  49.2 7.48  53.4 7.51  30.9 7.38  42.3 7.31  48.3 7.45  48.7 7.26   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  25.0 6.82   0.0 0.00  58.5 7.51   0.0 0.00  66.6 7.59  55.8 7.42   0.0 0.00  53.9 7.41   0.0 0.00   0.0 0.00   0.0 0.00  68.1 7.59
1181 26.00 7010.333 4.580 -1.888  17.7 7.17  40.2 7.73   0.0 0.00  37.7 7.57   0.0 0.00  18.9 7.17   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  42.2 7.79  24.8 7.34   0.0 0.00  17.9 7.31   0.0 0.00   0.0 0.00  25.1 7.32   0.0 0.00   0.0 0.00   0.0 0.00  20.9 7.30   0.0 0.00   0.0 0.00  48.1 7.81  40.3 7.62  39.0 7.74   0.0 0.00  26.3 7.65   8.3 6.81   0.0 0.00  30.8 7.51   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  34.6 7.66   0.0 0.00   0.0 0.00   0.0 0.00  27.5 7.50  31.5 7.62  38.8 7.60   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  14.6 7.04   0.0 0.00  45.7 7.80   0.0 0.00  54.7 7.92  36.8 7.59   0.0 0.00  35.9 7.59   0.0 0.00   0.0 0.00   0.0 0.00  55.0 7.90
1182 26.00 7022.953 4.191 -1.061  62.8 6.86  96.9 7.59 103.6 7.46  91.1 7.30 106.9 7.55  72.9 6.99 107.0 7.60  91.3 7.39  89.7 7.51  71.2 7.11  95.3 7.52  78.4 7.12 111.5 7.63  69.2 7.24 109.3 7.57  96.9 7.76  84.2 7.18  94.7 7.43  97.7 7.63  93.4 7.63   0.0 0.00  85.8 7.56 109.8 7.62 100.4 7.50  93.0 7.31  90.7 7.46  98.6 7.68  75.9 7.47  63.7 6.88  99.0 7.57  90.7 7.45  95.5 7.62  96.7 7.67 102.1 7.73 101.7 7.68  90.0 7.43  90.0 7.54  97.9 7.62   0.0 0.00  77.1 7.29  86.6 7.45  90.1 7.28   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  58.2 6.75   0.0 0.00  97.7 7.50   0.0 0.00  96.7 7.43  89.7 7.32   0.0 0.00  87.9 7.31   0.0 0.00   0.0 0.00   0.0 0.00 106.8 7.55
1183 26.00 7024.059 4.076 -1.934  24.1 6.83  60.4 7.61  84.3 7.86  49.9 7.26  80.5 7.81  35.0 7.02  69.0 7.63  57.1 7.45  57.6 7.57   0.0 0.00  58.6 7.58  41.8 7.17  75.8 7.72  30.6 7.15  81.0 7.81  65.4 7.90  40.9 7.12  66.3 7.64  57.5 7.59  59.5 7.70  44.6 7.31  50.6 7.59  64.7 7.52  64.6 7.57   0.0 0.00  56.5 7.56  75.8 7.99  42.7 7.54  20.2 6.75  69.5 7.74  43.8 7.25   0.0 0.00  69.3 7.88   0.0 0.00  60.3 7.63  52.8 7.49  48.4 7.46   0.0 0.00  31.8 7.41  41.1 7.28  46.3 7.41  56.2 7.39   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  22.8 6.75   0.0 0.00  66.0 7.65   0.0 0.00  77.7 7.82  56.9 7.44   0.0 0.00  53.0 7.39   0.0 0.00   0.0 0.00   0.0 0.00  82.8 7.87
1184 26.00 7031.420 4.988 -2.408   0.0 0.00   8.5 7.78  13.3 7.91   0.0 0.00  13.3 7.92   0.0 0.00  12.5 7.91   0.0 0.00   6.7 7.63   2.9 7.28   0.0 0.00   0.0 0.00  10.5 7.80   0.0 0.00  12.4 7.87  11.2 8.02   0.0 0.00   0.0 0.00   0.0 0.00   8.6 7.82   0.0 0.00   0.0 0.00   9.3 7.75  10.3 7.83   0.0 0.00   0.0 0.00  15.3 8.12   0.0 0.00   0.0 0.00   9.2 7.77   5.2 7.53   0.0 0.00  15.9 8.13  11.8 7.96   8.5 7.82   0.0 0.00   0.0 0.00   7.4 7.75   0.0 0.00   3.9 7.44   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  11.9 7.85   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1185 26.00 7038.222 4.217 -1.115  57.0 6.83  87.8 7.49 117.7 7.79  89.7 7.36 118.4 7.83  70.7 7.03   0.0 0.00  95.4 7.55  82.5 7.44  75.2 7.27  94.2 7.58  88.8 7.40 118.1 7.82  65.6 7.25 112.4 7.71  99.7 7.89  78.4 7.16 108.5 7.77  85.3 7.47  90.2 7.65  71.5 7.16  86.5 7.65 104.1 7.59 106.6 7.69 107.3 7.66  91.6 7.56 112.4 8.00  74.1 7.52  56.8 6.83 108.4 7.83  73.9 7.19 105.9 7.89 104.8 7.90  98.7 7.75 101.4 7.76  92.8 7.57  87.0 7.57  98.7 7.72  62.7 7.38  68.0 7.18  83.9 7.48  90.1 7.36   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  50.7 6.68   0.0 0.00 109.6 7.80   0.0 0.00 117.2 7.88  95.6 7.51   0.0 0.00  85.8 7.35   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1186 26.00 7057.950 3.654 -3.420   0.0 0.00  17.8 7.66  20.3 7.55  13.6 7.40  34.8 7.89   0.0 0.00  29.8 7.82  25.2 7.74  15.1 7.53   7.5 7.24  18.6 7.75  10.3 7.33  29.3 7.77   0.0 0.00  26.3 7.71  20.1 7.85   0.0 0.00  17.1 7.59  16.1 7.66  19.0 7.73  10.2 7.42  13.9 7.69  20.2 7.61  20.0 7.65  15.3 7.46   0.0 0.00  31.5 8.00   0.0 0.00   3.9 6.96  26.9 7.78  13.9 7.50  19.3 7.80  32.1 8.02  18.9 7.68  19.7 7.77  14.7 7.65   0.0 0.00  14.9 7.63   0.0 0.00  12.5 7.50  14.3 7.65   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  25.0 7.83   0.0 0.00  24.9 7.66  16.6 7.54   0.0 0.00  13.7 7.48   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1187 26.00 7069.533 2.559 -4.296   9.9 6.98  23.3 7.42  40.4 7.51  24.5 7.30  44.1 7.58  17.4 7.20  45.6 7.65  32.7 7.45  24.0 7.39  12.7 7.11  25.7 7.56  16.4 7.18  49.0 7.65  12.2 7.23  44.6 7.60  34.9 7.82  19.0 7.22  27.0 7.44  21.9 7.46  28.1 7.55  15.8 7.28  24.4 7.65  32.4 7.45  32.2 7.51  30.0 7.40  20.3 7.44  46.5 7.84  11.8 7.42   5.3 6.73  42.6 7.63  19.1 7.27  28.2 7.66  38.9 7.71  34.1 7.62  29.5 7.62  19.7 7.45  19.7 7.47  25.4 7.55   6.0 7.28  19.6 7.36  21.3 7.51  25.9 7.35   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   8.7 6.85   0.0 0.00  30.7 7.55   0.0 0.00  42.1 7.52  27.4 7.41   0.0 0.00  22.3 7.34   0.0 0.00   0.0 0.00   0.0 0.00  42.7 7.61
1188 26.00 7072.814 4.076 -2.722   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.9 7.09   0.0 0.00   0.0 0.00  20.5 7.49   0.0 0.00  28.3 7.77  14.9 7.31   0.0 0.00  10.4 7.29   0.0 0.00  31.2 7.92  12.0 7.17  28.8 7.69  23.6 7.66   0.0 0.00   0.0 0.00  21.0 7.69  32.4 7.69   0.0 0.00   0.0 0.00  22.6 7.64   0.0 0.00  11.7 7.47   6.7 6.98   0.0 0.00  15.7 7.35   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  23.9 7.71   0.0 0.00   7.4 7.37  16.1 7.42   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  19.1 7.42   0.0 0.00  21.5 7.51   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1189 26.00 7083.395 4.913 -1.250   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  15.0 6.78   0.0 0.00  47.7 7.57   0.0 0.00  45.2 7.47  40.8 7.41   0.0 0.00  39.1 7.39   0.0 0.00   0.0 0.00   0.0 0.00  48.5 7.52
1190 26.00 7086.722 3.602 -2.507   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.9 6.75   0.0 0.00  62.0 7.57   0.0 0.00  69.4 7.59  57.6 7.44   0.0 0.00  52.1 7.38   0.0 0.00   0.0 0.00   0.0 0.00  73.3 7.65
1191 26.00 7090.378 4.230 -0.992   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  63.6 6.83   0.0 0.00 106.6 7.63   0.0 0.00 115.7 7.74 100.4 7.49   0.0 0.00  98.9 7.49   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1192 26.00 7107.460 4.186 -1.935   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  22.2 6.86   0.0 0.00  68.4 7.82   0.0 0.00  71.5 7.82  50.5 7.44   0.0 0.00  51.5 7.48   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1193 26.00 7114.549 2.692 -3.936   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   9.8 6.71   0.0 0.00  42.2 7.56   0.0 0.00  51.9 7.51  38.4 7.43   0.0 0.00  33.4 7.38   0.0 0.00   0.0 0.00   0.0 0.00  51.0 7.56
1194 26.00 7132.979 4.076 -1.595  42.7 6.88   0.0 0.00  83.3 7.49  67.3 7.25  88.0 7.61  50.5 6.97  86.8 7.63  68.8 7.35  65.8 7.40  52.9 7.14  75.2 7.55  55.1 7.08  85.7 7.56  46.3 7.18  81.7 7.47  76.3 7.80  60.7 7.14  73.4 7.43  70.1 7.50  69.5 7.57  57.3 7.21  65.7 7.57  76.5 7.40  75.1 7.43  71.8 7.32  69.2 7.46  82.9 7.80  55.6 7.47  38.2 6.81  78.4 7.58  56.8 7.17  71.3 7.56  73.1 7.62  73.3 7.59  75.1 7.58  69.6 7.46  62.4 7.39  70.3 7.49  46.3 7.38  52.9 7.20  65.8 7.45  66.6 7.24   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  36.6 6.72   0.0 0.00  76.4 7.51   0.0 0.00  75.7 7.42  72.2 7.39   0.0 0.00  70.5 7.38   0.0 0.00   0.0 0.00   0.0 0.00  82.1 7.50
1195 26.00 7142.503 4.956 -0.892   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  29.7 6.87   0.0 0.00  77.7 7.82   0.0 0.00  79.0 7.83  62.2 7.51   0.0 0.00  59.6 7.47   0.0 0.00   0.0 0.00   0.0 0.00  83.0 7.84
1196 26.00 7151.470 2.484 -3.563   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  32.5 6.75   0.0 0.00  91.9 7.82   0.0 0.00 105.1 7.88  78.7 7.52   0.0 0.00  77.3 7.54   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1197 26.00 7158.474 3.654 -2.759   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  19.9 7.01   0.0 0.00  51.6 7.69   0.0 0.00  61.2 7.74  39.2 7.41   0.0 0.00  40.8 7.47   0.0 0.00   0.0 0.00   0.0 0.00  68.0 7.87
1198 26.00 7179.993 1.485 -4.772   0.0 0.00  66.6 7.45 113.8 7.87  76.0 7.38   0.0 0.00   0.0 0.00 109.5 7.88  86.3 7.58  69.6 7.50  53.5 7.27  72.5 7.61   0.0 0.00 116.8 7.91  40.2 7.22 110.1 7.82  82.6 7.97  62.5 7.24  88.0 7.70  65.9 7.52  84.3 7.87  52.0 7.27  61.2 7.64  90.3 7.58  95.4 7.77  87.4 7.55  69.9 7.60 107.1 8.15  40.4 7.46   0.0 0.00  93.5 7.71  61.1 7.32  71.2 7.67  92.3 7.91  89.4 7.86  80.6 7.75  74.4 7.69  64.7 7.60  76.6 7.71  25.6 7.37  59.6 7.42  61.8 7.54  72.4 7.34   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  28.5 6.69   0.0 0.00  86.3 7.70   0.0 0.00 106.6 7.82  79.0 7.50   0.0 0.00  75.8 7.51   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1199 26.00 7212.432 4.956 -0.992   0.0 0.00  47.7 7.39  61.4 7.52  43.4 7.21  72.5 7.75  29.2 6.95  71.6 7.77  46.8 7.33  49.3 7.43  30.7 7.05  50.8 7.46  35.4 7.09  72.0 7.75  28.8 7.12  64.7 7.59  58.3 7.75  38.4 7.13  51.2 7.41  52.7 7.52  53.1 7.59  36.3 7.17  47.9 7.53  60.2 7.51  57.3 7.50  47.4 7.28  50.1 7.46  66.4 7.85   0.0 0.00  19.8 6.77  56.1 7.55  36.8 7.16  62.9 7.74  62.4 7.78  58.0 7.66  62.7 7.71  48.5 7.42  56.1 7.62  57.2 7.60  30.7 7.32  43.3 7.37  47.3 7.44  48.5 7.31   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  57.1 7.53   0.0 0.00  57.6 7.51  48.9 7.35   0.0 0.00  49.2 7.37   0.0 0.00   0.0 0.00   0.0 0.00  59.3 7.50
1200 26.00 7213.830 4.260 -2.269   0.0 0.00  27.5 7.46   0.0 0.00  36.5 7.54   0.0 0.00  13.3 6.99   0.0 0.00  43.5 7.71  34.8 7.60   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  10.2 7.02   0.0 0.00   0.0 0.00  20.0 7.19  45.0 7.77  39.9 7.76  43.8 7.86  16.8 7.20   0.0 0.00  50.3 7.79   0.0 0.00  38.7 7.58  37.6 7.72   0.0 0.00  16.2 7.38   6.7 6.73   0.0 0.00  27.3 7.43   0.0 0.00  61.9 8.12  49.0 7.91   0.0 0.00   0.0 0.00   0.0 0.00  40.2 7.77   0.0 0.00  25.2 7.44  34.2 7.69  27.6 7.36   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  53.3 7.91   0.0 0.00   0.0 0.00  34.8 7.54   0.0 0.00  35.7 7.59   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1201 26.00 7219.678 4.076 -1.519  50.8 6.95  74.7 7.46  87.7 7.47  70.8 7.22  91.8 7.58  55.0 6.97  91.3 7.62  76.0 7.41  72.7 7.46  58.2 7.16  77.4 7.50  59.3 7.07  92.4 7.59  48.9 7.15  92.3 7.57  80.0 7.77  67.6 7.18  81.0 7.49  74.3 7.49  81.6 7.73  62.0 7.21  70.9 7.59  87.6 7.52  83.2 7.49  80.1 7.38  72.1 7.42  87.2 7.78  58.4 7.45  44.1 6.84  81.0 7.53  65.0 7.25  79.7 7.63  79.8 7.66  80.9 7.65  79.3 7.57  76.8 7.50  70.4 7.47  75.8 7.51  51.4 7.40  56.5 7.18  70.7 7.46  74.3 7.29   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  81.9 7.52   0.0 0.00  81.2 7.44  79.0 7.43   0.0 0.00  74.7 7.37   0.0 0.00   0.0 0.00   0.0 0.00  87.0 7.50
1202 26.00 7284.838 4.143 -1.578  40.8 6.89  64.4 7.39  71.0 7.30  63.7 7.22  79.7 7.49  52.1 7.05  77.7 7.49  62.1 7.26  64.4 7.41  47.0 7.06  78.0 7.65  48.0 6.99  76.4 7.42  45.2 7.20  84.8 7.57  65.4 7.59  54.1 7.07  65.8 7.33  69.3 7.53  71.0 7.64  57.7 7.26  64.3 7.58  72.1 7.36  85.5 7.67  62.8 7.19  67.9 7.47  76.5 7.70  50.8 7.41  34.4 6.78  64.4 7.33  53.4 7.15  63.4 7.44  74.7 7.69  61.2 7.37  65.9 7.44  68.0 7.47  55.3 7.29  60.3 7.33  46.7 7.42   0.0 0.00  63.7 7.45  58.0 7.12   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  71.7 7.46   0.0 0.00  73.9 7.43  64.7 7.29   0.0 0.00  64.2 7.30   0.0 0.00   0.0 0.00   0.0 0.00  85.3 7.60
1203 26.00 7348.498 4.143 -2.751   8.9 7.17   0.0 0.00   0.0 0.00  19.9 7.49   0.0 0.00   9.2 7.15   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  23.3 7.74   0.0 0.00   0.0 0.00   9.8 7.35  36.9 7.84  33.6 8.06  12.3 7.28   0.0 0.00  24.5 7.77  26.6 7.82   0.0 0.00  21.4 7.79  31.2 7.76  29.1 7.76  27.6 7.68  20.4 7.67  47.2 8.23  10.8 7.52   7.0 7.09   0.0 0.00   0.0 0.00   0.0 0.00  39.4 8.09   0.0 0.00   0.0 0.00  22.3 7.73   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  16.7 7.59  22.0 7.56   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  29.7 7.82   0.0 0.00  39.1 7.89  17.0 7.44   0.0 0.00  19.0 7.53   0.0 0.00   0.0 0.00   0.0 0.00  35.7 7.84
1204 26.00 7351.545 4.956 -0.699  40.4 6.92  65.4 7.44  78.9 7.53  61.6 7.25  82.8 7.63  46.7 7.00  91.5 7.82  66.3 7.42  60.9 7.37  45.9 7.07  76.1 7.62  49.7 7.06  86.5 7.70  43.8 7.17  83.6 7.62  77.9 7.84  59.1 7.21  77.9 7.60  67.4 7.50  64.8 7.53  52.2 7.18  65.8 7.59  74.7 7.47  73.5 7.49  71.3 7.41  67.2 7.47  82.9 7.86  59.8 7.56  40.9 6.93  80.0 7.71  53.8 7.20  86.1 7.87  76.6 7.76  73.4 7.66  76.7 7.66  69.5 7.50  57.8 7.35  71.6 7.57  46.7 7.36  46.6 7.13  66.9 7.51  67.2 7.35   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  75.8 7.57   0.0 0.00  73.6 7.52  67.1 7.39   0.0 0.00  65.2 7.36   0.0 0.00   0.0 0.00   0.0 0.00  81.3 7.59
1205 26.00 7396.504 4.988 -1.555  11.7 7.06  26.9 7.54  40.6 7.72  24.9 7.41  37.2 7.67   9.8 6.94  45.1 7.86  27.0 7.49  27.1 7.53  15.9 7.24  29.4 7.62  13.7 7.11  40.4 7.74  13.6 7.25  32.1 7.55  34.3 7.83  13.8 7.10  28.6 7.54  26.3 7.55  26.0 7.57  20.2 7.38  26.6 7.65  31.3 7.55  32.3 7.60  27.4 7.46  22.6 7.46  41.3 7.92  18.4 7.50  10.5 7.03  36.1 7.72  26.3 7.51  40.2 7.88  37.2 7.83  41.7 7.90  41.8 7.89  28.2 7.61   0.0 0.00  37.8 7.80  18.6 7.59   0.0 0.00  28.5 7.63  23.4 7.37   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  29.6 7.58   0.0 0.00  28.6 7.49  22.2 7.37   0.0 0.00  23.9 7.42   0.0 0.00   0.0 0.00   0.0 0.00  33.5 7.60
1206 26.00 7418.320 4.143 -2.857   5.1 7.01  13.0 7.47  23.3 7.64  10.4 7.26  24.6 7.68   7.3 7.14  29.9 7.83  16.0 7.48  13.6 7.46   9.8 7.34  12.6 7.51   6.7 7.11  27.4 7.75   9.3 7.42  21.6 7.60  19.2 7.80   5.7 7.01  18.6 7.62  17.1 7.66  14.1 7.55   0.0 0.00  12.7 7.60  15.0 7.44  13.3 7.42  10.9 7.28  11.8 7.49  25.1 7.85   9.9 7.58   0.0 0.00  21.5 7.65   7.8 7.19  16.2 7.67  29.5 7.97  19.2 7.68  23.9 7.85  12.2 7.51  13.4 7.58  17.4 7.68   6.6 7.50   7.9 7.25  11.2 7.49   7.5 7.11   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  16.9 7.59   0.0 0.00  19.3 7.53  15.1 7.48   0.0 0.00  12.0 7.39   0.0 0.00   0.0 0.00   0.0 0.00  19.8 7.58
1207 26.00 7430.541 2.588 -3.777  26.8 7.00  50.9 7.47  67.6 7.46  59.5 7.45  77.1 7.64  31.8 7.04  76.1 7.67  60.7 7.47  51.3 7.46  26.3 7.01  58.9 7.66  36.9 7.15  78.5 7.64  30.9 7.28  73.0 7.57  65.2 7.91  41.3 7.19  58.6 7.52  46.5 7.46  53.9 7.58  38.0 7.29  49.2 7.67  62.2 7.46  67.2 7.62  54.0 7.33  45.9 7.46  75.7 7.89  30.2 7.45  18.8 6.84  71.2 7.67  38.8 7.21  50.7 7.58  65.1 7.72  55.2 7.53  58.9 7.66  54.5 7.63  45.5 7.52  50.1 7.52  22.9 7.45  33.1 7.18  43.5 7.47  52.7 7.35   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  63.1 7.62   0.0 0.00  70.5 7.54  58.2 7.47   0.0 0.00  54.2 7.45   0.0 0.00   0.0 0.00   0.0 0.00  72.7 7.61
1208 26.00 7440.952 4.913 -0.607  45.4 6.86  76.1 7.49  93.3 7.62  69.7 7.24  93.1 7.64  56.0 7.02  95.8 7.72  74.6 7.42  72.3 7.45  58.4 7.17  84.4 7.61  59.4 7.09  95.6 7.69  49.8 7.14  94.4 7.64  83.1 7.75  62.4 7.12  83.2 7.53  76.2 7.51  76.4 7.59  60.9 7.19  75.1 7.61  90.0 7.58  83.2 7.50  79.9 7.41  78.0 7.51  91.0 7.83  63.9 7.47  44.0 6.85  82.5 7.59  61.8 7.20  85.0 7.68  90.2 7.83  80.8 7.63  87.0 7.68  81.4 7.56  74.2 7.51  79.9 7.56  51.4 7.30  60.1 7.26  73.3 7.48  62.8 7.12   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  86.4 7.60   0.0 0.00  85.4 7.57  81.6 7.50   0.0 0.00  78.7 7.46   0.0 0.00   0.0 0.00   0.0 0.00  94.5 7.66
1209 26.00 7443.018 4.186 -1.655  39.2 6.98  65.4 7.53  86.6 7.72  59.0 7.26  99.1 8.00  42.4 6.99  95.2 7.97  72.2 7.60  65.7 7.57  46.4 7.17  72.6 7.66  52.1 7.19  97.0 7.95  38.7 7.17  94.3 7.88  74.7 7.92  54.5 7.20  74.4 7.62  66.2 7.58  70.8 7.77  47.1 7.18  62.8 7.67  79.0 7.62  77.1 7.63  73.6 7.52  67.5 7.59  86.6 8.04  46.7 7.44  32.1 6.85  82.4 7.84  55.1 7.31  80.7 7.91  79.2 7.92  70.2 7.69  82.5 7.89  72.0 7.66  61.3 7.53  69.1 7.63  43.0 7.46  48.8 7.27  61.8 7.53  69.1 7.45   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  84.1 7.82   0.0 0.00  84.1 7.78  66.1 7.44   0.0 0.00  69.5 7.53   0.0 0.00   0.0 0.00   0.0 0.00  95.1 7.92
1210 26.00 7454.001 4.186 -2.285   9.9 6.80  40.6 7.66  56.3 7.78  36.9 7.46  68.3 8.01  19.3 7.11  65.7 8.00  44.6 7.65  36.9 7.56  21.4 7.23  45.5 7.78  25.4 7.27  62.4 7.91  18.5 7.27  56.5 7.79  51.8 8.03  25.6 7.25  45.0 7.68  37.0 7.62  38.9 7.68  18.7 7.18  35.4 7.70  45.6 7.62  48.5 7.72  38.3 7.48  36.1 7.61  63.2 8.13  23.0 7.51   0.0 0.00  56.1 7.90  25.2 7.29  48.6 7.89  54.5 7.99  45.0 7.77  47.5 7.82  43.7 7.76  35.3 7.63  37.7 7.64  16.3 7.43  24.1 7.33  34.8 7.62  34.2 7.42   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  46.4 7.72   0.0 0.00  54.1 7.78  40.3 7.57   0.0 0.00  36.7 7.52   0.0 0.00   0.0 0.00   0.0 0.00  62.2 7.92
1211 26.00 7461.521 2.559 -3.458  47.6 7.05  72.3 7.51  94.2 7.56  76.8 7.39 100.3 7.69  52.0 7.05 105.1 7.83  88.4 7.65  74.1 7.56  48.6 7.11  79.0 7.66  57.1 7.15 102.2 7.70  50.3 7.35 106.2 7.79  78.7 7.83  71.6 7.36  81.9 7.57  70.6 7.55  78.5 7.72  58.6 7.31  66.7 7.66  90.8 7.60  88.6 7.64  78.3 7.39  77.7 7.67  93.9 7.89  54.2 7.60  34.4 6.84  99.1 7.86  66.0 7.37  73.3 7.64  92.2 7.91  79.5 7.65  76.8 7.63  71.2 7.55  60.3 7.43  69.5 7.52  35.0 7.38  52.7 7.23  68.5 7.57  78.4 7.43   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  83.8 7.62   0.0 0.00  98.9 7.72  79.2 7.49   0.0 0.00  75.3 7.47   0.0 0.00   0.0 0.00   0.0 0.00  97.9 7.69
1212 26.00 7463.412 5.064 -1.636   0.0 0.00  19.9 7.51  28.2 7.63  19.6 7.43  29.9 7.68   6.6 6.91  27.5 7.65   0.0 0.00   0.0 0.00  10.1 7.16   0.0 0.00   9.8 7.11  35.9 7.82   0.0 0.00   0.0 0.00  23.8 7.73  13.0 7.23  19.8 7.48  17.5 7.47  18.8 7.53   0.0 0.00  23.1 7.72   0.0 0.00   0.0 0.00  15.8 7.31  20.6 7.57   0.0 0.00  13.1 7.47   4.4 6.78  19.8 7.48   0.0 0.00  25.8 7.73  28.0 7.79  22.5 7.62  27.5 7.74   0.0 0.00  15.2 7.43  21.4 7.59  13.0 7.55   0.0 0.00  22.6 7.65  13.8 7.25   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.1 7.50   0.0 0.00  19.9 7.48   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1213 26.00 7484.297 5.085 -1.556   9.7 7.07  33.0 7.78  33.0 7.68  27.0 7.56  43.5 7.91   7.5 6.92  39.9 7.86   0.0 0.00   0.0 0.00  10.0 7.10  28.5 7.70  13.0 7.19  37.6 7.80   0.0 0.00   0.0 0.00  40.7 8.06   0.0 0.00  31.9 7.72   0.0 0.00  21.9 7.57   0.0 0.00  23.1 7.66  38.9 7.81  28.7 7.63  22.2 7.44   0.0 0.00  52.9 8.22  17.9 7.58   9.4 7.08  34.8 7.80  23.0 7.53  25.8 7.67   0.0 0.00  28.7 7.72  34.1 7.83   0.0 0.00  26.4 7.69  28.6 7.71   0.0 0.00  12.1 7.22  27.4 7.71  20.5 7.40   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  33.7 7.77   0.0 0.00   0.0 0.00  24.1 7.52   0.0 0.00  23.3 7.52   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
1214 26.00 7491.649 4.301 -0.966  59.6 6.80  95.0 7.54 106.2 7.50  89.9 7.27 102.7 7.46  71.0 6.95 106.6 7.58  90.2 7.37  97.4 7.64  70.7 7.09  98.5 7.56  81.5 7.17 106.6 7.53  65.8 7.15 115.3 7.67  95.1 7.70  86.0 7.21  92.2 7.37  96.2 7.58  92.4 7.59  84.5 7.32  89.7 7.60 109.0 7.58 103.7 7.54  91.8 7.28  93.8 7.50 105.6 7.78  74.7 7.42  60.5 6.82  94.8 7.48  79.8 7.22  97.7 7.63 108.0 7.85  91.9 7.52  98.6 7.60  96.1 7.53  89.3 7.51  91.8 7.48  75.7 7.53  72.9 7.19  92.6 7.55  87.3 7.22   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  97.6 7.48   0.0 0.00  96.9 7.43  95.2 7.41   0.0 0.00  90.5 7.35   0.0 0.00   0.0 0.00   0.0 0.00 105.5 7.51
1215 26.00 7495.060 4.220 +0.083   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 115.7 6.67   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
2001 26.01 4508.288 2.855 -2.446   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00 100.6 6.95   0.0 0.00  90.9 7.19   0.0 0.00   0.0 0.00   0.0 0.00 105.8 7.42   0.0 0.00  89.3 7.28  98.2 7.26 102.5 7.10 101.5 7.24   0.0 0.00   0.0 0.00   0.0 0.00 103.2 7.37
2002 26.01 5325.553 3.221 -3.210  47.9 6.84  52.7 7.36  50.5 7.41  56.1 7.31  52.6 7.52  46.7 6.92  48.9 7.49  40.8 7.28  49.6 7.29  42.3 7.10  61.8 7.49  50.8 7.01  49.6 7.53  27.3 7.13  52.1 7.42  40.7 7.60  51.9 7.09  56.4 7.42  54.8 7.44  38.4 7.44  54.3 7.17  43.0 7.47  53.9 7.32  55.9 7.41  53.4 7.30  59.5 7.43  43.2 7.71  40.4 7.36  51.5 6.84  40.6 7.41  42.0 7.13  56.3 7.58  38.6 7.55  42.3 7.53  57.8 7.60  67.8 7.50  56.8 7.38  59.7 7.53  48.3 7.40  34.9 7.14  56.7 7.42  52.4 7.14  53.1 6.95  49.4 7.10  48.5 7.27  53.6 7.41  39.3 6.54  49.8 7.38  59.0 7.52  59.8 7.34  41.5 7.32  48.5 7.26  62.6 7.30  55.1 7.31  51.5 7.30  56.4 7.21  63.9 7.39  54.9 7.47
2003 26.01 5425.257 3.199 -3.221  48.2 6.85  57.4 7.46  56.1 7.53  57.7 7.33  55.3 7.58  48.3 6.95  56.8 7.68  46.6 7.42  50.9 7.31  42.0 7.08  62.4 7.49  52.9 7.04  53.9 7.63  29.9 7.19  56.4 7.51  49.2 7.82  55.0 7.15  58.7 7.46  57.2 7.48  44.4 7.60  55.0 7.17  48.6 7.60  57.4 7.38  61.1 7.51  54.8 7.32  58.5 7.40  50.0 7.89  46.0 7.49  50.7 6.82  52.3 7.71  45.3 7.20  57.0 7.58  46.2 7.76  44.1 7.57  59.2 7.62  67.9 7.48  60.6 7.46  58.9 7.49  50.6 7.44  39.7 7.26  59.7 7.47  58.5 7.26  49.0 6.85  48.6 7.07  46.8 7.21  59.2 7.52  42.3 6.68  45.7 7.27  57.8 7.48  55.8 7.24  49.4 7.52  52.2 7.34  59.8 7.22  55.4 7.30  61.3 7.51  57.3 7.21  62.4 7.34  57.6 7.52
2004 26.01 5427.826 6.724 -1.487   3.8 7.14   0.0 0.00   7.4 7.82   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   5.8 7.75   7.7 7.66   3.7 7.35  11.6 7.83   4.6 7.26   7.9 7.96   0.0 0.00   8.4 7.85   8.3 8.05   4.5 7.31   6.0 7.54   8.4 7.72   7.2 7.96   0.0 0.00   6.7 7.79   9.8 7.82   7.9 7.70   0.0 0.00   9.3 7.70   8.2 8.14   0.0 0.00   2.7 6.94   6.1 7.85   0.0 0.00  10.5 7.89   6.4 7.97   7.3 7.97  10.5 7.90  11.7 7.74   7.4 7.54   6.5 7.55   6.5 7.58   0.0 0.00   8.3 7.65   7.8 7.60   0.0 0.00   0.0 0.00   0.0 0.00  10.2 7.90   0.0 0.00   0.0 0.00   8.7 7.76   0.0 0.00   7.1 7.91   6.0 7.59   0.0 0.00   7.8 7.64   0.0 0.00   0.0 0.00   0.0 0.00   8.2 7.81
2005 26.01 5991.376 3.153 -3.540  38.0 6.88  50.1 7.54  49.6 7.65  42.9 7.25  48.9 7.70  36.9 6.95  51.8 7.84  37.2 7.46  44.7 7.41  33.9 7.13  54.1 7.55  45.8 7.13  47.0 7.75  20.8 7.18  52.3 7.69  38.4 7.81  43.9 7.16  55.5 7.65  49.3 7.55  33.1 7.56  51.0 7.33  38.5 7.61  50.9 7.50  55.3 7.64  46.9 7.40  53.0 7.53  40.0 7.91  38.8 7.56  40.5 6.86  39.8 7.67  36.3 7.24  53.3 7.75  43.0 7.96  39.9 7.73  52.7 7.72  54.7 7.44  51.0 7.48  53.4 7.62  35.2 7.32  26.8 7.17  48.1 7.45  52.2 7.38  50.0 7.12  35.8 7.04  38.8 7.27  57.6 7.75  35.9 6.78  38.2 7.34  55.0 7.67  48.6 7.32  44.3 7.67  48.9 7.53  48.8 7.22  47.5 7.38  52.2 7.57  49.7 7.30  61.4 7.56  55.7 7.75
2006 26.01 6084.111 3.199 -3.791  24.9 6.86  40.3 7.61  37.7 7.67  32.7 7.31  40.8 7.81  26.2 6.99  40.1 7.86  26.3 7.45  34.8 7.45  21.9 7.10  41.0 7.56  32.6 7.13  37.1 7.81  12.6 7.16  39.2 7.68  28.7 7.83  34.5 7.24  38.2 7.55  35.4 7.51  23.9 7.58  35.1 7.27  27.8 7.61  38.8 7.52  40.6 7.61  34.6 7.41  40.2 7.54  33.3 8.03  22.7 7.42  26.9 6.85  30.8 7.72  26.9 7.29  39.4 7.72  30.3 7.90  26.3 7.65  37.8 7.67  43.3 7.49  36.2 7.43  36.9 7.53  24.7 7.34  17.9 7.18  37.1 7.49  34.3 7.26  21.7 6.75  26.7 7.12  30.5 7.36  37.7 7.59  22.7 6.75  26.7 7.33  37.8 7.57  34.0 7.29  32.7 7.67  36.1 7.52  37.4 7.27  35.7 7.40  40.3 7.60  32.7 7.21  38.4 7.35  40.2 7.69
2007 26.01 6141.033 3.230 -4.872   4.5 7.07   0.0 0.00   8.1 7.74   4.7 7.29  11.5 7.97   4.2 7.13  13.0 8.08   5.1 7.57   8.0 7.58   0.0 0.00   7.7 7.59   5.9 7.25  10.5 7.99   0.0 0.00  12.7 7.96   8.5 8.11   3.7 7.10   7.8 7.62   7.1 7.61   5.4 7.79   5.6 7.30   5.9 7.79   8.4 7.62   7.9 7.63   6.7 7.51   6.6 7.51   0.0 0.00   3.3 7.49   3.0 6.83   0.0 0.00   5.0 7.43   7.7 7.75   8.8 8.12   6.6 7.88   7.8 7.74   7.4 7.47   7.3 7.53   7.9 7.65   0.0 0.00   3.5 7.43   6.6 7.53   5.4 7.28   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  10.3 7.80   4.9 7.29   0.0 0.00   0.0 0.00   0.0 0.00   9.1 7.63  10.8 7.80   7.4 7.43   0.0 0.00   9.5 7.79
2008 26.01 6149.258 3.889 -2.720  37.3 6.85  43.4 7.37  42.3 7.51  41.5 7.23  43.3 7.60  37.6 6.96  43.1 7.65  33.8 7.38  43.5 7.38  32.0 7.07  48.6 7.40  42.1 7.04  42.0 7.66  21.4 7.15  44.7 7.54  34.5 7.67  41.7 7.11  45.0 7.41  44.8 7.42  32.9 7.55  45.2 7.18  37.0 7.53  46.9 7.42  48.2 7.49  43.2 7.32  49.4 7.42  36.2 7.82  36.7 7.44  39.2 6.81  34.9 7.56  34.2 7.17  48.3 7.60  34.6 7.73  34.6 7.59  49.7 7.64  53.4 7.38  51.2 7.46  47.0 7.45  40.0 7.35  27.3 7.16  47.3 7.41  46.0 7.24  38.9 6.87  40.6 7.13  35.3 7.17  42.4 7.40  37.6 6.82  39.0 7.34  45.5 7.45  42.8 7.16  35.2 7.47  41.3 7.35  42.2 7.06  44.9 7.32  47.2 7.47  43.5 7.16  50.6 7.31  44.6 7.51
2009 26.01 6239.953 3.889 -3.423   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  18.3 7.17   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  16.0 7.51  16.9 6.93   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  38.0 7.73   0.0 0.00   0.0 0.00  12.8 7.24   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  20.6 7.28   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00
2010 26.01 6247.557 3.892 -2.336  58.4 6.93  58.8 7.36  53.0 7.39  58.6 7.24  55.2 7.51  51.0 6.88  57.0 7.62  42.4 7.24  56.7 7.33  45.5 7.03  65.5 7.40  61.2 7.09  50.8 7.51  32.3 7.11  54.7 7.40  49.4 7.70  58.3 7.10  58.9 7.35  59.7 7.39  41.4 7.41  64.0 7.21  50.5 7.49  58.2 7.30  62.4 7.43  55.7 7.23  63.2 7.35  45.5 7.71  49.6 7.39  58.3 6.83  42.2 7.39  45.4 7.08  69.7 7.71  41.6 7.56  44.9 7.50  65.4 7.62  78.2 7.53  67.3 7.44  64.5 7.47  57.1 7.37  38.9 7.12  66.0 7.45  60.2 7.18  53.3 6.81  62.3 7.23  49.1 7.14  62.9 7.50  51.2 6.75  45.4 7.12  59.6 7.39  64.7 7.26  42.9 7.31  60.9 7.43  68.5 7.26  62.8 7.34  63.5 7.46  61.2 7.17  61.4 7.17  56.5 7.41
2011 26.01 6269.967 3.245 -4.355   8.8 6.89  10.7 7.28  12.3 7.47  12.3 7.27  18.0 7.76  10.9 7.09  16.5 7.75   9.8 7.42  15.0 7.43   7.8 7.12  16.9 7.51  13.9 7.19  16.0 7.76   4.6 7.24  17.4 7.66  12.6 7.85  11.1 7.13  16.5 7.54  13.3 7.44  10.9 7.67  15.4 7.32  10.7 7.60  20.3 7.63  14.3 7.45  12.5 7.33  15.5 7.46  15.4 8.00   9.8 7.52  11.0 6.95  14.1 7.74   8.0 7.17  15.3 7.62  12.8 7.86   8.2 7.50  18.2 7.71  17.3 7.42  17.7 7.51  13.9 7.45   7.3 7.25   7.1 7.27  12.3 7.35  16.9 7.38   6.9 6.74  10.6 7.18  12.9 7.39  18.2 7.65  10.5 6.92   0.0 0.00  15.4 7.53  15.4 7.37  14.7 7.68  12.8 7.41  12.7 7.17  14.2 7.37   0.0 0.00   7.2 6.92  16.3 7.35  18.7 7.69
2012 26.01 6446.410 6.222 -1.938   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   6.5 7.63   0.0 0.00   2.8 7.45   0.0 0.00   0.0 0.00   4.9 7.42   0.0 0.00   0.0 0.00  12.0 7.81   0.0 0.00
2013 26.01 6456.383 3.903 -2.142   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  68.7 6.95  67.4 7.14  61.6 7.25  79.6 7.66  58.2 6.71  72.5 7.55  76.2 7.56  71.1 7.21  59.3 7.54  68.2 7.40  72.5 7.15  71.3 7.34  82.2 7.65  74.2 7.25  81.1 7.40  73.2 7.58
2014 26.01 7479.693 3.892 -3.656  11.8 7.00  16.5 7.51   0.0 0.00  15.7 7.41   0.0 0.00  13.8 7.19   0.0 0.00   0.0 0.00  22.3 7.68  11.3 7.28  21.7 7.62   0.0 0.00   0.0 0.00   5.9 7.31   0.0 0.00   0.0 0.00  17.9 7.38  22.2 7.72  21.6 7.71   0.0 0.00  13.8 7.21  15.5 7.76  29.8 7.92  24.8 7.80  20.5 7.63  26.8 7.77   0.0 0.00  10.8 7.49   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  25.6 7.62  23.1 7.64  23.7 7.75  11.9 7.40  11.1 7.48  20.5 7.61  21.3 7.51   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00  21.2 7.60   0.0 0.00   0.0 0.00   0.0 0.00   0.0 0.00


==> anc/tableE2.dat <==
01726211 s  4983 2.49 1.34 -0.57  3.90 2.25 3.19 2.63 1.80 2.49  7.24 4.63 3.46 6.93 4.40 5.73  -0.21 -0.35 -0.44 -0.61 -0.40 -0.63
02013502 s  4913 2.69 1.14 -0.02  3.95 2.25 3.24 2.50 2.07 2.76  7.40 4.90 3.89 7.49 4.73 6.27  -0.05 -0.09 -0.01 -0.05 -0.07 -0.10
02303367 s  4601 2.39 1.36  0.06  3.81 2.25 3.08 2.70 1.48 2.16  7.58 4.94 4.12 7.59 5.03 6.42   0.13 -0.04  0.21  0.06  0.23  0.05
02424934 s  4792 2.48 1.31 -0.18  3.74 2.25 2.98 2.64 1.39 2.07  7.35 4.74 3.76 7.34 4.65 6.11  -0.10 -0.25 -0.15 -0.19 -0.15 -0.26
02448225 s  4577 2.37 1.32  0.16  3.90 2.25 3.19 2.71 1.67 2.36  7.61 5.02 4.20 7.70 5.14 6.53   0.15  0.03  0.30  0.17  0.34  0.16
02714397 s  4910 2.56 1.38 -0.47  3.83 2.25 3.10 2.59 1.70 2.39  7.29 4.76 3.63 7.06 4.54 5.87  -0.16 -0.23 -0.28 -0.48 -0.25 -0.50
03217051 s  4590 2.44 1.27  0.21  3.87 2.25 3.15 2.67 1.67 2.36  7.64 5.11 4.31 7.74 5.20 6.64   0.19  0.12  0.40  0.21  0.41  0.27
03455760 s  4654 2.68 1.13 -0.07  3.65 2.25 2.88 2.50 1.42 2.10  7.52 5.08 4.19 7.46 4.94 6.30   0.07  0.10  0.28 -0.07  0.15 -0.06
03730953 s  4861 2.55 0.97 -0.07  4.03 2.25 3.34 2.59 2.11 2.80  7.40 4.76 3.92 7.44 4.76 6.22  -0.05 -0.22  0.01 -0.10 -0.04 -0.15
03744043 s  4946 2.94 1.10 -0.35  3.36 2.25 2.50 2.33 0.91 1.59  7.18 4.69 3.64 7.17 4.49 5.96  -0.28 -0.30 -0.27 -0.37 -0.30 -0.40
03758458 s  5009 2.71 1.28  0.07  3.86 2.25 3.14 2.48 1.92 2.61  7.59 5.00 4.03 7.60 4.93 6.40   0.14  0.01  0.12  0.07  0.14  0.03
04036007 s  4916 2.42 1.33 -0.36  3.82 2.25 3.09 2.68 1.52 2.21  7.18 4.63 3.56 7.12 4.42 5.92  -0.28 -0.35 -0.35 -0.41 -0.38 -0.45
04044238 s  4519 2.38 1.32  0.20  3.84 2.25 3.11 2.71 1.53 2.22  7.73 5.07 4.31 7.73 5.20 6.59   0.28  0.08  0.40  0.20  0.40  0.22
04243623 s  5005 3.75 0.74 -0.31  3.11 2.25 2.15 1.79 1.20 1.88  7.37 4.91 3.85 7.24 4.62 6.12  -0.09 -0.07 -0.05 -0.29 -0.17 -0.24
04243796 s  4620 2.34 1.34  0.11  3.83 2.25 3.10 2.73 1.46 2.14  7.62 4.99 4.20 7.62 5.10 6.47   0.16  0.00  0.29  0.09  0.30  0.10
04351319 s  4876 3.32 0.91  0.29  3.36 2.25 2.50 2.08 1.39 2.07  7.75 5.30 4.46 7.80 5.21 6.76   0.29  0.31  0.55  0.27  0.42  0.40
04445711 s  4876 2.50 1.38 -0.32  3.80 2.25 3.06 2.63 1.57 2.26  7.25 4.68 3.64 7.19 4.56 5.96  -0.21 -0.31 -0.27 -0.34 -0.23 -0.40
04770846 s  4847 2.60 1.27  0.02  3.86 2.25 3.13 2.56 1.81 2.50  7.52 4.88 3.96 7.53 4.85 6.34   0.07 -0.11  0.05 -0.01  0.05 -0.03
04902641 s  4987 2.84 1.15  0.03  3.62 2.25 2.84 2.39 1.52 2.21  7.54 4.96 3.98 7.53 4.87 6.41   0.08 -0.02  0.07  0.00  0.08  0.04
04952717 s  4793 3.13 0.93  0.13  3.29 2.25 2.40 2.20 0.96 1.64  7.58 5.14 4.30 7.63 5.00 6.47   0.13  0.16  0.39  0.09  0.20  0.10
05000307 s  5023 2.64 1.27 -0.25  4.07 2.25 3.39 2.53 2.25 2.94  7.22 4.74 3.65 7.27 4.54 6.00  -0.23 -0.24 -0.26 -0.27 -0.25 -0.36
05033245 s  5049 3.41 0.97  0.11  3.32 2.25 2.44 2.02 1.39 2.07  7.60 5.07 4.13 7.61 4.98 6.54   0.15  0.08  0.23  0.08  0.18  0.17
05088362 s  4760 2.41 1.33  0.03  3.79 2.25 3.05 2.68 1.45 2.13  7.53 4.90 4.03 7.53 4.92 6.32   0.07 -0.09  0.12  0.00  0.12 -0.04
05128171 s  4808 2.54 1.30  0.04  3.86 2.25 3.13 2.60 1.75 2.44  7.57 4.95 4.02 7.56 4.91 6.37   0.12 -0.04  0.11  0.02  0.12  0.00
05266416 s  4767 2.50 1.33 -0.09  3.81 2.25 3.07 2.63 1.58 2.27  7.44 4.85 3.93 7.45 4.80 6.22  -0.01 -0.14  0.03 -0.09  0.00 -0.15
05307747 s  5031 2.77 1.27  0.01  3.81 2.25 3.08 2.45 1.87 2.56  7.52 4.94 3.91 7.54 4.80 6.30   0.07 -0.05  0.01  0.01  0.01 -0.07
05530598 s  4599 2.85 1.04  0.37  3.58 2.25 2.79 2.39 1.44 2.12  7.81 5.32 4.54 7.87 5.38 6.85   0.35  0.34  0.63  0.34  0.58  0.48
05723165 s  5255 3.67 0.90 -0.02  3.30 2.25 2.41 1.84 1.55 2.24  7.47 4.94 3.89 7.47 4.72 6.32   0.02 -0.05 -0.01 -0.06 -0.08 -0.04
05737655 s  5026 2.45 1.46 -0.63  4.81 2.25 4.25 2.66 3.32 4.02  7.14 4.53 3.40 6.87 4.36 5.67  -0.31 -0.46 -0.51 -0.67 -0.43 -0.70
05806522 s  4574 2.60 1.09  0.12  3.57 2.25 2.77 2.56 1.08 1.76  7.63 5.06 4.27 7.61 5.06 6.49   0.17  0.07  0.36  0.08  0.26  0.12
05866737 s  4874 2.86 1.14 -0.26  3.48 2.25 2.65 2.39 1.15 1.83  7.23 4.73 3.74 7.27 4.61 6.04  -0.23 -0.25 -0.16 -0.26 -0.19 -0.33
05990753 s  5011 2.97 1.15  0.19  4.23 2.25 3.59 2.31 2.74 3.44  7.69 5.06 4.19 7.69 5.07 6.51   0.24  0.08  0.29  0.16  0.28  0.14
06117517 s  4649 2.94 0.97  0.28  3.42 2.25 2.58 2.33 1.10 1.78  7.67 5.20 4.46 7.78 5.22 6.70   0.22  0.21  0.55  0.25  0.42  0.33
06144777 s  4734 3.02 1.02  0.14  3.41 2.25 2.57 2.28 1.19 1.87  7.61 5.09 4.29 7.65 5.04 6.51   0.15  0.11  0.38  0.11  0.24  0.14
06276948 s  4939 2.84 1.18  0.19  3.82 2.25 3.09 2.40 1.94 2.63  7.69 5.03 4.11 7.69 4.99 6.51   0.24  0.05  0.21  0.16  0.19  0.14
07205067 s  5064 2.58 1.32  0.03  4.61 2.25 4.03 2.57 3.10 3.80  7.57 4.98 3.91 7.52 4.84 6.32   0.11 -0.01  0.00 -0.01  0.04 -0.05
07581399 s  5070 2.74 1.14  0.01  4.23 2.25 3.58 2.46 2.59 3.29  7.44 4.91 3.86 7.48 4.73 6.26  -0.01 -0.08 -0.05 -0.06 -0.07 -0.10
08378462 s  4995 2.81 1.19  0.06  3.59 2.25 2.79 2.42 1.40 2.08  7.50 4.98 3.97 7.57 4.80 6.34   0.05 -0.01  0.07  0.04  0.00 -0.03
08702606 s  5472 3.66 1.01 -0.11  3.54 2.25 2.74 1.85 2.02 2.71  7.39 4.84 3.74 7.38 4.58 6.19  -0.07 -0.14 -0.17 -0.15 -0.22 -0.18
08718745 s  4902 3.20 0.98 -0.25  3.32 2.25 2.44 2.16 1.14 1.82  7.41 4.99 3.99 7.26 4.66 6.08  -0.04  0.00  0.08 -0.27 -0.13 -0.28
09173371 s  5064 2.85 1.18  0.00  3.96 2.25 3.26 2.39 2.22 2.91  7.51 4.93 3.88 7.49 4.75 6.26   0.05 -0.06 -0.03 -0.05 -0.05 -0.11
11819760 s  4824 2.36 1.32 -0.18  3.71 2.25 2.95 2.72 1.15 1.83  7.35 4.80 3.80 7.32 4.66 6.07  -0.11 -0.18 -0.11 -0.22 -0.14 -0.30
01726211 n  4933 2.37 1.33 -0.57  4.15 2.69 3.16 2.72 1.61 2.30  7.25 4.67 3.43 6.89 4.34 5.68  -0.20 -0.32 -0.47 -0.65 -0.46 -0.68
02714397 n  4956 2.77 1.39 -0.36  3.86 2.69 2.77 2.44 1.30 1.98  7.30 4.82 3.68 7.04 4.60 5.88  -0.15 -0.16 -0.22 -0.49 -0.20 -0.48
03744043 n  4938 2.88 1.05 -0.28  3.70 2.69 2.54 2.37 0.91 1.59  7.17 4.72 3.54 7.22 4.44 5.95  -0.28 -0.27 -0.36 -0.31 -0.36 -0.42
03748691 n  4762 2.53 1.31  0.11  4.04 2.69 3.01 2.60 1.51 2.20  7.51 5.06 4.03 7.61 4.98 6.36   0.05  0.07  0.12  0.07  0.18 -0.01
05795626 n  4923 2.38 1.30 -0.72  4.21 2.69 3.24 2.70 1.78 2.47  7.15 4.36 3.23 6.75 4.22 5.48  -0.31 -0.63 -0.68 -0.78 -0.58 -0.89
06690139 n  4979 3.02 1.06 -0.14  3.72 2.69 2.56 2.28 1.18 1.86  7.31 4.93 3.71 7.35 4.50 6.14  -0.15 -0.06 -0.20 -0.18 -0.30 -0.23
08813946 c  4862 2.64 1.27  0.09  4.17 2.40 3.41 2.53 2.29 2.98  7.60 4.95 4.01 7.58 4.93 6.41   0.14 -0.03  0.11  0.05  0.13  0.04
09705687 n  5129 2.81 1.26 -0.19  4.06 2.69 3.04 2.42 1.83 2.52  7.21 4.63 3.67 7.30 4.55 6.00  -0.24 -0.36 -0.24 -0.23 -0.24 -0.37
10323222 c  4525 2.43 1.18  0.04  3.81 2.40 2.96 2.67 1.27 1.95  7.59 4.97 4.17 7.55 5.02 6.43   0.13 -0.02  0.26  0.01  0.22  0.06
10404994 c  4803 2.63 1.26 -0.06  3.97 2.40 3.16 2.54 1.89 2.58  7.50 4.86 3.95 7.49 4.83 6.25   0.04 -0.13  0.04 -0.05  0.04 -0.12
10426854 n  4968 2.52 1.34 -0.30  4.20 2.69 3.23 2.61 1.90 2.59  7.05 4.54 3.56 7.19 4.48 5.94  -0.41 -0.45 -0.35 -0.35 -0.32 -0.42
10716853 c  4874 2.55 1.27 -0.08  3.85 2.40 3.01 2.59 1.52 2.21  7.45 4.81 3.86 7.42 4.73 6.17  -0.01 -0.17 -0.05 -0.12 -0.06 -0.19
11444313 n  4757 2.52 1.36  0.00  4.11 2.69 3.11 2.61 1.68 2.37  7.48 5.00 4.00 7.54 4.92 6.28   0.02  0.01  0.09  0.01  0.12 -0.09
11569659 n  4879 2.48 1.36 -0.26  4.24 2.69 3.27 2.64 1.94 2.63  7.26 4.77 3.64 7.23 4.63 6.01  -0.20 -0.22 -0.27 -0.31 -0.17 -0.36
11657684 n  4951 2.47 1.29 -0.12  3.96 2.69 2.91 2.65 1.21 1.89  7.18 4.81 3.80 7.37 4.62 6.05  -0.27 -0.18 -0.11 -0.16 -0.18 -0.31
12884274 c  4683 2.44 1.35  0.11  3.97 2.40 3.16 2.66 1.70 2.39  7.63 4.95 4.11 7.62 5.04 6.45   0.17 -0.03  0.20  0.08  0.24  0.08

